An independent proof of the even-dimensional S-matrix inequality

Harwit and Sloane conjectured that every nonsingular entrywise-nonnegative matrix $A\in\mathbb R^{n\times n}$ satisfies $\|A^{-1}\|_F\ge 2n(n+1)^{-1}\|A\|_{\max}^{-1}$, with equality precisely for positive multiples of $S$-matrices. Zhang has given a complete proof of this conjecture by a centered pseudoinverse and spectral variance method. We present an independently obtained, structurally different proof of the strict even-dimensional inequality. Starting from the structural identities of Frankel and Urschel, we derive an exact global defect budget and combine binary rounding, fixed intersections, and Gram projection. A ten-row obstruction handles every even $n\ge66$; a finite exact calculation handles $4\le n\le64$, $n\ne6$; and a multi-column energy argument treats $n=6$. The order-two case is elementary. The even-dimensional argument is formalized in Lean 4, conditional on Frankel--Urschel Lemma 2.1 as an explicit external mathematical input. The finite evaluations use Lean's native evaluator; their trust boundary and exact certificates are documented. Together with Cheng's odd-dimensional theorem, the argument recovers the full S-matrix theorem and its equality characterization.

==> anc/SMatrixLean/AXIOM_AUDIT.txt <==
SMatrix.even_normalized_strict_bound:
  [propext, Classical.choice, Lean.ofReduceBool, Quot.sound]
SMatrix.even_strict_bound:
  [propext, Classical.choice, Lean.ofReduceBool, Quot.sound]
SMatrix.FiniteMatrix.finite_checker_sound:
  [propext, Classical.choice, Lean.ofReduceBool, Quot.sound]
SMatrix.OrderSix.orderSix_contradiction:
  [propext, Classical.choice, Lean.ofReduceBool, Quot.sound]
SMatrix.LargeEven.large_even_contradiction:
  [propext, Classical.choice, Quot.sound]
SMatrix.orderTwo_ratio_sq_ge_two:
  [propext, Classical.choice, Quot.sound]
SMatrix.orderTwo_frob_inv_ge_two:
  [propext, Classical.choice, Quot.sound]
SMatrix.orderTwo_strict_normalized:
  [propext, Classical.choice, Quot.sound]
SMatrix.FiniteChecker.finiteChecker_eq_true:
  [propext, Classical.choice, Lean.ofReduceBool, Quot.sound]

No project-defined axiom and no sorryAx occurs.  FrankelUrschelLemma21 is an
explicit proposition argument of the final theorems and therefore does not
appear as an axiom dependency.


==> anc/SMatrixLean/BUILD_TRANSCRIPT.txt <==
⚠ [1731/1754] Replayed SMatrix.Rounding
info: ././././SMatrix/Rounding.lean:113:6: Try this: ring_nf
warning: ././././SMatrix/Rounding.lean:280:5: unused variable `herr0`
note: this linter can be disabled with `set_option linter.unusedVariables false`
⚠ [1738/1754] Replayed SMatrix.GramProjection
warning: ././././SMatrix/GramProjection.lean:185:2: 'push_cast' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
warning: ././././SMatrix/GramProjection.lean:203:2: 'push_cast' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
warning: ././././SMatrix/GramProjection.lean:208:18: unused variable `hmq`
note: this linter can be disabled with `set_option linter.unusedVariables false`
⚠ [1739/1754] Replayed SMatrix.FiniteChecker
warning: ././././SMatrix/FiniteChecker.lean:121:6: unused variable `u0`
note: this linter can be disabled with `set_option linter.unusedVariables false`
⚠ [1740/1754] Replayed SMatrix.FiniteBounds
warning: ././././SMatrix/FiniteBounds.lean:143:5: unused variable `hsigma0`
note: this linter can be disabled with `set_option linter.unusedVariables false`
warning: ././././SMatrix/FiniteBounds.lean:145:5: unused variable `hdl0`
note: this linter can be disabled with `set_option linter.unusedVariables false`
warning: ././././SMatrix/FiniteBounds.lean:145:21: unused variable `hdlHalf`
note: this linter can be disabled with `set_option linter.unusedVariables false`
⚠ [1744/1754] Replayed SMatrix.MatrixBridge
warning: ././././SMatrix/MatrixBridge.lean:115:4: 'push_cast' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
warning: ././././SMatrix/MatrixBridge.lean:202:5: unused variable `hd0`
note: this linter can be disabled with `set_option linter.unusedVariables false`
warning: ././././SMatrix/MatrixBridge.lean:356:20: unused variable `hnHalf`
note: this linter can be disabled with `set_option linter.unusedVariables false`
⚠ [1745/1754] Replayed SMatrix.LargeEven
info: ././././SMatrix/LargeEven.lean:629:32: Try this: ring_nf
warning: ././././SMatrix/LargeEven.lean:628:45: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: ././././SMatrix/LargeEven.lean:629:28: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: ././././SMatrix/LargeEven.lean:737:29: Try this: ring_nf
warning: ././././SMatrix/LargeEven.lean:737:25: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: ././././SMatrix/LargeEven.lean:909:67: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: ././././SMatrix/LargeEven.lean:1150:6: 'norm_num' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
warning: ././././SMatrix/LargeEven.lean:1154:6: 'norm_num' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
warning: ././././SMatrix/LargeEven.lean:1167:6: 'norm_num' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
warning: ././././SMatrix/LargeEven.lean:1169:6: 'norm_num' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
warning: ././././SMatrix/LargeEven.lean:1153:41: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: ././././SMatrix/LargeEven.lean:1165:47: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: ././././SMatrix/LargeEven.lean:1236:4: 'push_cast' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
⚠ [1746/1754] Replayed SMatrix.FiniteMatrix
warning: ././././SMatrix/FiniteMatrix.lean:14:47: unused variable `hn6`
note: this linter can be disabled with `set_option linter.unusedVariables false`
warning: ././././SMatrix/FiniteMatrix.lean:20:5: unused variable `hn6`
note: this linter can be disabled with `set_option linter.unusedVariables false`
warning: ././././SMatrix/FiniteMatrix.lean:231:5: unused variable `hu0`
note: this linter can be disabled with `set_option linter.unusedVariables false`
warning: ././././SMatrix/FiniteMatrix.lean:233:5: unused variable `hs0`
note: this linter can be disabled with `set_option linter.unusedVariables false`
warning: ././././SMatrix/FiniteMatrix.lean:233:19: unused variable `hsHalf`
note: this linter can be disabled with `set_option linter.unusedVariables false`
warning: ././././SMatrix/FiniteMatrix.lean:445:35: unused variable `hU0`
note: this linter can be disabled with `set_option linter.unusedVariables false`
warning: ././././SMatrix/FiniteMatrix.lean:592:38: this tactic is never executed
note: this linter can be disabled with `set_option linter.unreachableTactic false`
warning: ././././SMatrix/FiniteMatrix.lean:592:38: 'ring' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
warning: ././././SMatrix/FiniteMatrix.lean:591:60: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: ././././SMatrix/FiniteMatrix.lean:667:5: unused variable `hde`
note: this linter can be disabled with `set_option linter.unusedVariables false`
warning: ././././SMatrix/FiniteMatrix.lean:667:20: unused variable `hdf`
note: this linter can be disabled with `set_option linter.unusedVariables false`
warning: ././././SMatrix/FiniteMatrix.lean:717:5: unused variable `hhsq`
note: this linter can be disabled with `set_option linter.unusedVariables false`
warning: ././././SMatrix/FiniteMatrix.lean:765:39: unused variable `hdl0`
note: this linter can be disabled with `set_option linter.unusedVariables false`
warning: ././././SMatrix/FiniteMatrix.lean:814:57: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: ././././SMatrix/FiniteMatrix.lean:884:30: Try this: ring_nf
warning: ././././SMatrix/FiniteMatrix.lean:832:20: unused variable `hn4`
note: this linter can be disabled with `set_option linter.unusedVariables false`
⚠ [1747/1754] Replayed SMatrix.FiniteComplete
warning: ././././SMatrix/FiniteComplete.lean:50:4: 'push_cast at h' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
warning: ././././SMatrix/FiniteComplete.lean:242:25: unused variable `fd`
note: this linter can be disabled with `set_option linter.unusedVariables false`
⚠ [1749/1754] Replayed SMatrix.OrderSix
warning: ././././SMatrix/OrderSix.lean:62:30: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: ././././SMatrix/OrderSix.lean:89:33: unused variable `hb₂`
note: this linter can be disabled with `set_option linter.unusedVariables false`
warning: ././././SMatrix/OrderSix.lean:91:5: unused variable `hm₂`
note: this linter can be disabled with `set_option linter.unusedVariables false`
warning: ././././SMatrix/OrderSix.lean:315:5: unused variable `hdelta0`
note: this linter can be disabled with `set_option linter.unusedVariables false`
warning: ././././SMatrix/OrderSix.lean:613:28: unused variable `hf`
note: this linter can be disabled with `set_option linter.unusedVariables false`
⚠ [1750/1754] Replayed SMatrix.OrderTwo
warning: ././././SMatrix/OrderTwo.lean:14:5: unused variable `hdet`
note: this linter can be disabled with `set_option linter.unusedVariables false`
ℹ [1751/1754] Replayed SMatrix.Normalization
info: ././././SMatrix/Normalization.lean:145:0: 'SMatrix.even_strict_bound' depends on axioms: [propext, Classical.choice, Lean.ofReduceBool, Quot.sound]
ℹ [1752/1754] Built SMatrix.Main
info: ././././SMatrix/Main.lean:7:0: 'SMatrix.even_normalized_strict_bound' depends on axioms: [propext, Classical.choice, Lean.ofReduceBool, Quot.sound]
info: ././././SMatrix/Main.lean:8:0: 'SMatrix.even_strict_bound' depends on axioms: [propext, Classical.choice, Lean.ofReduceBool, Quot.sound]
info: ././././SMatrix/Main.lean:9:0: 'SMatrix.FiniteMatrix.finite_checker_sound' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Quot.sound]
info: ././././SMatrix/Main.lean:10:0: 'SMatrix.OrderSix.orderSix_contradiction' depends on axioms: [propext, Classical.choice, Lean.ofReduceBool, Quot.sound]
info: ././././SMatrix/Main.lean:11:0: 'SMatrix.LargeEven.large_even_contradiction' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ././././SMatrix/Main.lean:12:0: 'SMatrix.orderTwo_ratio_sq_ge_two' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ././././SMatrix/Main.lean:13:0: 'SMatrix.orderTwo_frob_inv_ge_two' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ././././SMatrix/Main.lean:14:0: 'SMatrix.orderTwo_strict_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
info: ././././SMatrix/Main.lean:15:0: 'SMatrix.FiniteChecker.finiteChecker_eq_true' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Quot.sound]
✔ [1753/1754] Built SMatrix
Build completed successfully.


==> anc/SMatrixLean/CITATION.cff <==
cff-version: 1.2.0
message: "If you use this formalization, please cite the accompanying paper."
title: "A Lean formalization of the even-dimensional S-matrix bound"
type: software
authors:
  - family-names: "Li"
    given-names: "Yinjie"
    email: "2378979515@qq.com"
version: "1.0.0"
date-released: "2026-08-24"
license: "MIT"


==> anc/SMatrixLean/FINITE_CHECKER_OUTPUT.txt <==
true
[(4,
  some (133137618259618559572442712629566674202533233213681498562354066840128950775636161 : Rat)/7434577923840000000000000000000000000000000000000000000000000000000000000000000000),
 (8,
  some (19364259777603272963273695825198398993153332579625873484970050896451332978246486725929 : Rat)/3225822722912002500000000000000000000000000000000000000000000000000000000000000000000000),
 (10,
  some (28574708802410932122086825838594686429044352389494503688824894115280601746404557512423393933 : Rat)/56965178444571110158048828125000000000000000000000000000000000000000000000000000000000000000000),
 (12,
  some (8034673245057763927801903739256273307564577926283544983648510984649682488643482887274156923 : Rat)/1295430653121869717161326782226562500000000000000000000000000000000000000000000000000000000000),
 (14,
  some (1132690565581351433167917473541975489703014312739388836574789015410759739330875377793460204329 : Rat)/294510988721839114326890880000000000000000000000000000000000000000000000000000000000000000000000),
 (16,
  some (902918461232695761704124579930515978485059379255088091442197207923140443847646441746549903035060481 : Rat)/144761652415461970206391449600000000000000000000000000000000000000000000000000000000000000000000000000),
 (18,
  some (517014970390300835438287255625588724969179199014771708517127864657201601732520718511271622044547066913 : Rat)/117149371833463104935877529051316250000000000000000000000000000000000000000000000000000000000000000000000),
 (20,
  some (621742637146883839741144334320661671816663280146913736059227344358254451890892971837664733311649 : Rat)/103145942704790130493005000000000000000000000000000000000000000000000000000000000000000000000000000),
 (22,
  some (89594561459093356817063197254112344281173014111723896009793140360349417329661771140264193401813336227 : Rat)/18578974886281090763425859830992000000000000000000000000000000000000000000000000000000000000000000000000),
 (24,
  some (30753099038393863023819378901003636020837412632094506530311440538708252695141702089583197816452698361 : Rat)/5409061498553513862303966379392000000000000000000000000000000000000000000000000000000000000000000000000),
 (26,
  some (112950263733121514337444293629673317026830673214177526204177071065858179962832983499985582994026321643 : Rat)/23364648561625505234496140240742187500000000000000000000000000000000000000000000000000000000000000000000),
 (28,
  some (2601969578000328163154863031647492206539291061044634266851020569732288842567901815228344261927594973064361841 : Rat)/489066105754945899602622592092730455229440000000000000000000000000000000000000000000000000000000000000000000000),
 (30,
  some (2360951250545674165527964867163121367620043112870818487743727981566544876145803365833166874023853866138055617 : Rat)/503529980593440205410440637431032046775000000000000000000000000000000000000000000000000000000000000000000000000),
 (32,
  some (23093398405758429412940588482989852961790148146661086452511870502824478469320661683937215352608887326826449 : Rat)/4646111115676769872369693746134305996800000000000000000000000000000000000000000000000000000000000000000000000),
 (34,
  some (337578768377919316370428046425124881038448163506385208773691313433042408068889170882795463262704552825291 : Rat)/75283530814311566579536002997780986750000000000000000000000000000000000000000000000000000000000000000000000),
 (36,
  some (364251521367808110131150396126520614069601682547493581852562403066392432315890632370745136258396174507609 : Rat)/78359096416322829103440955967030400000000000000000000000000000000000000000000000000000000000000000000000000),
 (38,
  some (10473542932312384246495308114002298300000628304403154499437601595944136330670183160844462701866945668419 : Rat)/2457022966072580933822794396218510000000000000000000000000000000000000000000000000000000000000000000000000),
 (40,
  some (1094802310908992944653655728148368094983198946775029677612036095740084650360140476882201357472905934823464953609 : Rat)/251284713359487192828613472059066823280000000000000000000000000000000000000000000000000000000000000000000000000000),
 (42,
  some (51127626526381918866311649079337061676130673323978109080229529138019311238640170352006028335327474158873197253 : Rat)/12644354886828433375138000196058380232739080000000000000000000000000000000000000000000000000000000000000000000000),
 (44,
  some (521732231558759563816318838435065305433998570281174689503948356032022511596469097721981219551602135192544355569 : Rat)/127433066153592733032979951625961770882688000000000000000000000000000000000000000000000000000000000000000000000000),
 (46,
  some (1819125695393630487229834118379326541294665598904615929092875427854867287841412171252344913340460040505691327 : Rat)/474376141705087264756652127667461036329280000000000000000000000000000000000000000000000000000000000000000000000),
 (48,
  some (399593240106290149755822445155671760056579664367819481805164024959959582951315066201764094352588253361383216176609 : Rat)/103577823976155082485561247177860783080177664000000000000000000000000000000000000000000000000000000000000000000000000),
 (50,
  some (7623143575255093108074374519703986364955785181571782470417732628813682426488730832811490066079190304482937 : Rat)/2094458800602586129298937044888602500000000000000000000000000000000000000000000000000000000000000000000000000),
 (52,
  some (194518597836170125724221965442534661957694844069749543343968753988738658050508776871395197918016243044582778532929 : Rat)/53364348072494953591312348648652962971588577075200000000000000000000000000000000000000000000000000000000000000000000),
 (54,
  some (450272526264343171787278742920098937661264282013728689495133867080072574119621714865237372487986086537311943454753 : Rat)/130174401024655942969433420314261797708607587840000000000000000000000000000000000000000000000000000000000000000000000),
 (56,
  some (16109245928910484499544693414413790757557996865492403601523681660478279701109704041971741147716522051337417083 : Rat)/4665343602894771160086511982205012739200000000000000000000000000000000000000000000000000000000000000000000000000),
 (58,
  some (1200471757981550948627781459221185968719500552557846602628464940267170102068002713993375259802152956594900025861852439 : Rat)/364620053666358914656325431603910644756409948583750000000000000000000000000000000000000000000000000000000000000000000000),
 (60,
  some (7022145554861924567539490436435829227021601140974435662881756025512821638868584850969495816710644604716256994142385801 : Rat)/2141594226374906954503601373877652125777464720000000000000000000000000000000000000000000000000000000000000000000000000000),
 (62,
  some (412449875914789293066601200382966121829506842196069247677122344648697227144215677354674290954785874121564373189 : Rat)/131395255752734466045358125496605800672165961600000000000000000000000000000000000000000000000000000000000000000000),
 (64,
  some (177528030922730320320998234535813711489287283507871620007334150125525599490847867971142934834851933842967160889 : Rat)/56885543429406326114922055020508941385728000000000000000000000000000000000000000000000000000000000000000000000000)]
(interpreter) unknown declaration 'main'


==> anc/SMatrixLean/FORMALIZATION_STATUS.md <==
# Formalization status

| Mathematical component | Lean declaration or module | Verification mode | External dependency |
|---|---|---|---|
| Definitions, rounding, Frobenius sums | `Basic.lean` | Kernel | None |
| Frankel--Urschel, Lemma 2.1 | `FrankelUrschelLemma21`, `FrankelUrschelData` | Explicit interface | Published lemma |
| Defect cancellation and budget | `global_defect_cancellation`, `global_defect_budget` | Kernel | FU data |
| Pre-rounding fixed weight | `selected_row_fixed_weight`, `finite_selected_fixed_weight` | Kernel | FU data |
| Fixed-weight rounding control | `fixed_weight_sigma_scalar`, `finite_selected_sigma_bound` | Kernel | FU data |
| Integer separation | `finite_selected_intersections` | Kernel | FU data |
| Gram inverse and projection | `gram_projection`, `selectedRoundedRows_gram` | Kernel | None |
| Grid coverage and infeasible cells | `grid_interval_cover`, `negative_remaining_infeasible` | Kernel | None |
| Rational square-root enclosures | `checkCell_base_sound`, `checkCell_branch_sound` | Kernel | None |
| Bilinear and box bounds | `bilinear_four_corner_lower`, `gramPhi_box_min` | Kernel | None |
| Checker-to-matrix soundness | `finite_checked_cell_contradiction`, `finite_checker_sound` | Kernel + reflected computation | FU data |
| Checker evaluates to true for 30 orders | `finiteChecker_eq_true` | `native_decide`, kernel checked | None |
| Exceptional order six | `orderSix_contradiction` | Kernel | FU data |
| All even orders at least 66 | `large_even_contradiction` | Kernel | FU data |
| Direct order-two estimate | `orderTwo_frob_inv_ge_two`, `orderTwo_strict_normalized` | Kernel | None |
| Maximum-entry normalization | `matrixMaxEntry_*`, `normalized_*`, `frobSq_smul` | Kernel | None |
| Final even-order theorems | `even_normalized_strict_bound`, `even_strict_bound` | Kernel | Explicit FU hypothesis |
| Axiom audit | `Main.lean`, `AXIOM_AUDIT.txt` | Kernel report | None |

The complete new even-dimensional argument is formalized. Its sole external
mathematical input is Frankel--Urschel, Lemma 2.1, represented as an explicit
hypothesis. The independent Python script is not part of the proof term.



==> anc/SMatrixLean/LEAN_MARGINS.txt <==
[(4, (some 133137618259618559572442712629566674202533233213681498562354066840128950775636161/7434577923840000000000000000000000000000000000000000000000000000000000000000000000)), (8, (some 19364259777603272963273695825198398993153332579625873484970050896451332978246486725929/3225822722912002500000000000000000000000000000000000000000000000000000000000000000000000)), (10, (some 28574708802410932122086825838594686429044352389494503688824894115280601746404557512423393933/56965178444571110158048828125000000000000000000000000000000000000000000000000000000000000000000)), (12, (some 8034673245057763927801903739256273307564577926283544983648510984649682488643482887274156923/1295430653121869717161326782226562500000000000000000000000000000000000000000000000000000000000)), (14, (some 1132690565581351433167917473541975489703014312739388836574789015410759739330875377793460204329/294510988721839114326890880000000000000000000000000000000000000000000000000000000000000000000000)), (16, (some 902918461232695761704124579930515978485059379255088091442197207923140443847646441746549903035060481/144761652415461970206391449600000000000000000000000000000000000000000000000000000000000000000000000000)), (18, (some 517014970390300835438287255625588724969179199014771708517127864657201601732520718511271622044547066913/117149371833463104935877529051316250000000000000000000000000000000000000000000000000000000000000000000000)), (20, (some 621742637146883839741144334320661671816663280146913736059227344358254451890892971837664733311649/103145942704790130493005000000000000000000000000000000000000000000000000000000000000000000000000000)), (22, (some 89594561459093356817063197254112344281173014111723896009793140360349417329661771140264193401813336227/18578974886281090763425859830992000000000000000000000000000000000000000000000000000000000000000000000000)), (24, (some 30753099038393863023819378901003636020837412632094506530311440538708252695141702089583197816452698361/5409061498553513862303966379392000000000000000000000000000000000000000000000000000000000000000000000000)), (26, (some 112950263733121514337444293629673317026830673214177526204177071065858179962832983499985582994026321643/23364648561625505234496140240742187500000000000000000000000000000000000000000000000000000000000000000000)), (28, (some 2601969578000328163154863031647492206539291061044634266851020569732288842567901815228344261927594973064361841/489066105754945899602622592092730455229440000000000000000000000000000000000000000000000000000000000000000000000)), (30, (some 2360951250545674165527964867163121367620043112870818487743727981566544876145803365833166874023853866138055617/503529980593440205410440637431032046775000000000000000000000000000000000000000000000000000000000000000000000000)), (32, (some 23093398405758429412940588482989852961790148146661086452511870502824478469320661683937215352608887326826449/4646111115676769872369693746134305996800000000000000000000000000000000000000000000000000000000000000000000000)), (34, (some 337578768377919316370428046425124881038448163506385208773691313433042408068889170882795463262704552825291/75283530814311566579536002997780986750000000000000000000000000000000000000000000000000000000000000000000000)), (36, (some 364251521367808110131150396126520614069601682547493581852562403066392432315890632370745136258396174507609/78359096416322829103440955967030400000000000000000000000000000000000000000000000000000000000000000000000000)), (38, (some 10473542932312384246495308114002298300000628304403154499437601595944136330670183160844462701866945668419/2457022966072580933822794396218510000000000000000000000000000000000000000000000000000000000000000000000000)), (40, (some 1094802310908992944653655728148368094983198946775029677612036095740084650360140476882201357472905934823464953609/251284713359487192828613472059066823280000000000000000000000000000000000000000000000000000000000000000000000000000)), (42, (some 51127626526381918866311649079337061676130673323978109080229529138019311238640170352006028335327474158873197253/12644354886828433375138000196058380232739080000000000000000000000000000000000000000000000000000000000000000000000)), (44, (some 521732231558759563816318838435065305433998570281174689503948356032022511596469097721981219551602135192544355569/127433066153592733032979951625961770882688000000000000000000000000000000000000000000000000000000000000000000000000)), (46, (some 1819125695393630487229834118379326541294665598904615929092875427854867287841412171252344913340460040505691327/474376141705087264756652127667461036329280000000000000000000000000000000000000000000000000000000000000000000000)), (48, (some 399593240106290149755822445155671760056579664367819481805164024959959582951315066201764094352588253361383216176609/103577823976155082485561247177860783080177664000000000000000000000000000000000000000000000000000000000000000000000000)), (50, (some 7623143575255093108074374519703986364955785181571782470417732628813682426488730832811490066079190304482937/2094458800602586129298937044888602500000000000000000000000000000000000000000000000000000000000000000000000000)), (52, (some 194518597836170125724221965442534661957694844069749543343968753988738658050508776871395197918016243044582778532929/53364348072494953591312348648652962971588577075200000000000000000000000000000000000000000000000000000000000000000000)), (54, (some 450272526264343171787278742920098937661264282013728689495133867080072574119621714865237372487986086537311943454753/130174401024655942969433420314261797708607587840000000000000000000000000000000000000000000000000000000000000000000000)), (56, (some 16109245928910484499544693414413790757557996865492403601523681660478279701109704041971741147716522051337417083/4665343602894771160086511982205012739200000000000000000000000000000000000000000000000000000000000000000000000000)), (58, (some 1200471757981550948627781459221185968719500552557846602628464940267170102068002713993375259802152956594900025861852439/364620053666358914656325431603910644756409948583750000000000000000000000000000000000000000000000000000000000000000000000)), (60, (some 7022145554861924567539490436435829227021601140974435662881756025512821638868584850969495816710644604716256994142385801/2141594226374906954503601373877652125777464720000000000000000000000000000000000000000000000000000000000000000000000000000)), (62, (some 412449875914789293066601200382966121829506842196069247677122344648697227144215677354674290954785874121564373189/131395255752734466045358125496605800672165961600000000000000000000000000000000000000000000000000000000000000000000)), (64, (some 177528030922730320320998234535813711489287283507871620007334150125525599490847867971142934834851933842967160889/56885543429406326114922055020508941385728000000000000000000000000000000000000000000000000000000000000000000000000))]


==> anc/SMatrixLean/LICENSE <==
MIT License

Copyright (c) 2026 Yinjie Li

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/SMatrixLean/MARGIN_COMPARISON.md <==
# Lean/Python finite-margin comparison

The target orders are exactly

`4, 8, 10, 12, 14, 16, 18, …, 64` (30 orders), with parameters
`(4,1),(8,3),(10,5),(12,5),(14,7)` and `t=n/2-2` thereafter.

The compiled Lean `margins` executable evaluates the same exact rational
checker definitions used by `finiteChecker_eq_true`; the Python program is run
separately from the supplied source.  The 30 `(n,t,exact_margin)` triples agree
exactly.  Both report every margin positive, with the unique minimum at
`n=10, t=5`:

`28574708802410932122086825838594686429044352389494503688824894115280601746404557512423393933 /
56965178444571110158048828125000000000000000000000000000000000000000000000000000000000000000000`

which is greater than `1/2000` (decimal approximately `0.000501617120891`).
The full outputs are in `LEAN_MARGINS.txt` and
`PYTHON_CERTIFICATE_OUTPUT.txt`.  This comparison is regression evidence only;
the Lean theorem does not assume any Python output.



==> anc/SMatrixLean/MARGIN_COMPARISON_RESULT.txt <==
Lean margins: 30
Python margins: 30
Exact matches: 30
Mismatches: []


==> anc/SMatrixLean/Margins.lean <==
import SMatrix.FiniteCertificate
open SMatrix.FiniteChecker
def main : IO Unit := IO.println margins


==> anc/SMatrixLean/PYTHON_CERTIFICATE_OUTPUT.txt <==
n= 4  t= 1  exact_margin=133137618259618559572442712629566674202533233213681498562354066840128950775636161/7434577923840000000000000000000000000000000000000000000000000000000000000000000000  decimal~0.0179078919642
n= 8  t= 3  exact_margin=19364259777603272963273695825198398993153332579625873484970050896451332978246486725929/3225822722912002500000000000000000000000000000000000000000000000000000000000000000000000  decimal~0.00600289025186
n=10  t= 5  exact_margin=28574708802410932122086825838594686429044352389494503688824894115280601746404557512423393933/56965178444571110158048828125000000000000000000000000000000000000000000000000000000000000000000  decimal~0.000501617120891
n=12  t= 5  exact_margin=8034673245057763927801903739256273307564577926283544983648510984649682488643482887274156923/1295430653121869717161326782226562500000000000000000000000000000000000000000000000000000000000  decimal~0.00620231829909
n=14  t= 7  exact_margin=1132690565581351433167917473541975489703014312739388836574789015410759739330875377793460204329/294510988721839114326890880000000000000000000000000000000000000000000000000000000000000000000000  decimal~0.00384600442414
n=16  t= 6  exact_margin=902918461232695761704124579930515978485059379255088091442197207923140443847646441746549903035060481/144761652415461970206391449600000000000000000000000000000000000000000000000000000000000000000000000000  decimal~0.00623727655886
n=18  t= 7  exact_margin=517014970390300835438287255625588724969179199014771708517127864657201601732520718511271622044547066913/117149371833463104935877529051316250000000000000000000000000000000000000000000000000000000000000000000000  decimal~0.00441329699254
n=20  t= 8  exact_margin=621742637146883839741144334320661671816663280146913736059227344358254451890892971837664733311649/103145942704790130493005000000000000000000000000000000000000000000000000000000000000000000000000000  decimal~0.00602779538238
n=22  t= 9  exact_margin=89594561459093356817063197254112344281173014111723896009793140360349417329661771140264193401813336227/18578974886281090763425859830992000000000000000000000000000000000000000000000000000000000000000000000000  decimal~0.00482236302097
n=24  t=10  exact_margin=30753099038393863023819378901003636020837412632094506530311440538708252695141702089583197816452698361/5409061498553513862303966379392000000000000000000000000000000000000000000000000000000000000000000000000  decimal~0.00568547779437
n=26  t=11  exact_margin=112950263733121514337444293629673317026830673214177526204177071065858179962832983499985582994026321643/23364648561625505234496140240742187500000000000000000000000000000000000000000000000000000000000000000000  decimal~0.00483423764904
n=28  t=12  exact_margin=2601969578000328163154863031647492206539291061044634266851020569732288842567901815228344261927594973064361841/489066105754945899602622592092730455229440000000000000000000000000000000000000000000000000000000000000000000000  decimal~0.00532028195653
n=30  t=13  exact_margin=2360951250545674165527964867163121367620043112870818487743727981566544876145803365833166874023853866138055617/503529980593440205410440637431032046775000000000000000000000000000000000000000000000000000000000000000000000000  decimal~0.0046887997568
n=32  t=14  exact_margin=23093398405758429412940588482989852961790148146661086452511870502824478469320661683937215352608887326826449/4646111115676769872369693746134305996800000000000000000000000000000000000000000000000000000000000000000000000  decimal~0.00497047914499
n=34  t=15  exact_margin=337578768377919316370428046425124881038448163506385208773691313433042408068889170882795463262704552825291/75283530814311566579536002997780986750000000000000000000000000000000000000000000000000000000000000000000000  decimal~0.00448409851034
n=36  t=16  exact_margin=364251521367808110131150396126520614069601682547493581852562403066392432315890632370745136258396174507609/78359096416322829103440955967030400000000000000000000000000000000000000000000000000000000000000000000000000  decimal~0.00464849057769
n=38  t=17  exact_margin=10473542932312384246495308114002298300000628304403154499437601595944136330670183160844462701866945668419/2457022966072580933822794396218510000000000000000000000000000000000000000000000000000000000000000000000000  decimal~0.00426269639191
n=40  t=18  exact_margin=1094802310908992944653655728148368094983198946775029677612036095740084650360140476882201357472905934823464953609/251284713359487192828613472059066823280000000000000000000000000000000000000000000000000000000000000000000000000000  decimal~0.00435682018326
n=42  t=19  exact_margin=51127626526381918866311649079337061676130673323978109080229529138019311238640170352006028335327474158873197253/12644354886828433375138000196058380232739080000000000000000000000000000000000000000000000000000000000000000000000  decimal~0.00404351404117
n=44  t=20  exact_margin=521732231558759563816318838435065305433998570281174689503948356032022511596469097721981219551602135192544355569/127433066153592733032979951625961770882688000000000000000000000000000000000000000000000000000000000000000000000000  decimal~0.00409416682268
n=46  t=21  exact_margin=1819125695393630487229834118379326541294665598904615929092875427854867287841412171252344913340460040505691327/474376141705087264756652127667461036329280000000000000000000000000000000000000000000000000000000000000000000000  decimal~0.00383477484524
n=48  t=22  exact_margin=399593240106290149755822445155671760056579664367819481805164024959959582951315066201764094352588253361383216176609/103577823976155082485561247177860783080177664000000000000000000000000000000000000000000000000000000000000000000000000  decimal~0.00385790340796
n=50  t=23  exact_margin=7623143575255093108074374519703986364955785181571782470417732628813682426488730832811490066079190304482937/2094458800602586129298937044888602500000000000000000000000000000000000000000000000000000000000000000000000000  decimal~0.00363967224997
n=52  t=24  exact_margin=194518597836170125724221965442534661957694844069749543343968753988738658050508776871395197918016243044582778532929/53364348072494953591312348648652962971588577075200000000000000000000000000000000000000000000000000000000000000000000  decimal~0.00364510398538
n=54  t=25  exact_margin=450272526264343171787278742920098937661264282013728689495133867080072574119621714865237372487986086537311943454753/130174401024655942969433420314261797708607587840000000000000000000000000000000000000000000000000000000000000000000000  decimal~0.00345899441611
n=56  t=26  exact_margin=16109245928910484499544693414413790757557996865492403601523681660478279701109704041971741147716522051337417083/4665343602894771160086511982205012739200000000000000000000000000000000000000000000000000000000000000000000000000  decimal~0.00345296023189
n=58  t=27  exact_margin=1200471757981550948627781459221185968719500552557846602628464940267170102068002713993375259802152956594900025861852439/364620053666358914656325431603910644756409948583750000000000000000000000000000000000000000000000000000000000000000000000  decimal~0.00329239093108
n=60  t=28  exact_margin=7022145554861924567539490436435829227021601140974435662881756025512821638868584850969495816710644604716256994142385801/2141594226374906954503601373877652125777464720000000000000000000000000000000000000000000000000000000000000000000000000000  decimal~0.00327893373468
n=62  t=29  exact_margin=412449875914789293066601200382966121829506842196069247677122344648697227144215677354674290954785874121564373189/131395255752734466045358125496605800672165961600000000000000000000000000000000000000000000000000000000000000000000  decimal~0.0031390012794
n=64  t=30  exact_margin=177528030922730320320998234535813711489287283507871620007334150125525599490847867971142934834851933842967160889/56885543429406326114922055020508941385728000000000000000000000000000000000000000000000000000000000000000000000000  decimal~0.00312079344277
CERTIFIED: every even n in [4,64] except n=6
n=2 is covered by the direct determinant estimate in SMatrix/OrderTwo.lean.


==> anc/SMatrixLean/README.md <==
# A Lean formalization of the even-dimensional S-matrix bound

This repository contains the Lean 4 formalization and the independent Python
regression certificate accompanying the paper *The S-matrix conjecture*.
It proves the new even-dimensional part of the argument, conditional only on
Frankel--Urschel, Lemma 2.1, which is passed to the final theorem as an explicit
hypothesis rather than introduced as a project-defined axiom.

## Reproduce the Lean build

Install [elan](https://github.com/leanprover/elan), then run:

```bash
tar -xzf SMatrixLean_formalization_source.tar.gz
cd SMatrixLean_formalization_source
lake update
lake exe cache get
lake build
```

The project fixes Lean to `v4.19.0` in `lean-toolchain` and mathlib to the
matching `v4.19.0` tag in `lakefile.toml`. The first build downloads the
toolchain, mathlib, and a precompiled mathlib cache. See
[`REPRODUCIBILITY.md`](REPRODUCIBILITY.md) for platform notes, the Python
check, and the exact preflight commands.

## Principal declarations

- `SMatrix.even_strict_bound`: the unnormalized theorem for every even
  `n >= 4`.
- `SMatrix.even_normalized_strict_bound`: the normalized entrywise `[0,1]`
  formulation.
- `SMatrix.FiniteMatrix.finite_checker_sound`: matrix-level soundness of the
  exact finite checker for even `4 <= n <= 64`, `n != 6`.
- `SMatrix.OrderSix.orderSix_contradiction`: the exceptional order-six case.
- `SMatrix.LargeEven.large_even_contradiction`: all even `n >= 66`.
- `SMatrix.orderTwo_frob_inv_ge_two`: the direct order-two estimate.

The normalization layer defines `matrixMaxEntry A` as an attained finite
maximum and verifies the entrywise and inverse-scaling properties needed to
pass between the two formulations.

## Computational trust boundary

`SMatrix.FiniteChecker.finiteChecker_eq_true` uses `native_decide` to prove that
the exact Boolean checker returns `true`. The checker itself uses rational and
integer arithmetic only: there is no floating-point arithmetic or sampling.
Lean's kernel checks the theorem produced by reflected computation, while the
native evaluator and compiler enter the trusted base through
`Lean.ofReduceBool`. The checker-to-matrix soundness chain is proved in Lean.

The Python program in `scripts/s_matrix_finite_certificate.py` is an independent
regression oracle. Its output is not imported into Lean. The recorded outputs
and the 30-entry comparison are retained in the repository for transparency.

## External mathematical input

The sole external mathematical input is the proposition
`SMatrix.FrankelUrschelLemma21`, whose fields encode the three conclusions of
Frankel--Urschel, Lemma 2.1. The final theorem accepts this proposition as an
explicit argument. The interface has been checked field by field against the
published statement; see `docs/FU_LEMMA21_INTERFACE_AUDIT.md` in the release
materials.

There are no project-defined axioms and no `sorry` or `admit`. The deliberate
axiom audit in `SMatrix/Main.lean` reports only Lean/mathlib foundations and,
for reflected finite computation, `Lean.ofReduceBool`.

## Release status

Version 1.0.0 is the source distribution accompanying the arXiv submission.
The code is released under the MIT License. The arXiv ancillary files contain
the same Lean and Python sources together with the recorded certificate data.


==> anc/SMatrixLean/REPRODUCIBILITY.md <==
# Reproducibility

## Lean build

Requirements: Git, elan, and a supported C toolchain.

```bash
lake update
lake exe cache get
lake build
```

The expected final line is `Build completed successfully.` Warnings about a
redundant tactic or an unused local hypothesis do not invalidate a proof term.
Lines of the form `depends on axioms` are intentional output from
`#print axioms`, not build failures.

On recent macOS versions, the prebuilt `cache` executable shipped with an old
toolchain may fail to start with a `dyld` `SG_READ_ONLY` diagnostic. Rebuilding
that helper with Apple Clang, or omitting `lake exe cache get` and compiling
mathlib from source, does not change the proof. The latter is substantially
slower.

## Placeholder and axiom scan

From the repository root:

```bash
rg -n --glob '*.lean' '\b(sorry|admit)\b|sorryAx|^[[:space:]]*axiom\b' \
  SMatrix SMatrix.lean Margins.lean
```

The command should produce no output. To reproduce the explicit axiom audit:

```bash
lake env lean SMatrix/Main.lean 2>&1 | tee LOCAL_AXIOM_AUDIT.txt
```

The final results may depend on `propext`, `Classical.choice`, and `Quot.sound`.
Finite reflected computations additionally depend on `Lean.ofReduceBool`.

## Independent Python regression certificate

Python 3.10 or later is sufficient; the script uses only the standard library.

```bash
python3 scripts/s_matrix_finite_certificate.py | tee LOCAL_PYTHON_CERTIFICATE_OUTPUT.txt
```

It must finish with certification of every even order in `[4,64]` except 6.
The order-six and order-two cases are handled directly in Lean. The Python
program is not imported into the formal proof. On the final release machine it
completed in 10.48 seconds and reproduced `PYTHON_CERTIFICATE_OUTPUT.txt`
byte for byte.

The SHA-256 of the release-candidate Python source is
`8d4c486738b00636e4fd6239f11499cd8cd9fb705aba015df3ea144f4ad3b703`.

## Pre-upload check

```bash
scripts/preflight.sh
```

The script rejects source placeholders, requires the Python output to match the
recorded certificate byte for byte, and runs `lake build`. It fails rather than
silently skipping the Lean build if Lake is unavailable.


==> anc/SMatrixLean/SMatrix.lean <==
import SMatrix.Main
import SMatrix.Rounding
import SMatrix.GramProjection
import SMatrix.FiniteChecker
import SMatrix.FiniteCertificate
import SMatrix.OrderSix


==> anc/SMatrixLean/SMatrix/Basic.lean <==
import Mathlib.Data.Matrix.Basic
import Mathlib.Data.Real.Sqrt
import Mathlib.Algebra.BigOperators.Field
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Ring
import Mathlib.Tactic.Positivity

open scoped BigOperators Matrix

namespace SMatrix

noncomputable section

abbrev RMatrix (n : Nat) := Matrix (Fin n) (Fin n) Real

def EntrywiseNonnegative {n : Nat} (A : RMatrix n) : Prop :=
  ∀ i j, 0 ≤ A i j

def EntrywiseLEOne {n : Nat} (A : RMatrix n) : Prop :=
  ∀ i j, A i j ≤ 1

def frobSq {m n : Nat} (A : Matrix (Fin m) (Fin n) Real) : Real :=
  ∑ i, ∑ j, (A i j) ^ 2

def rowSum {n : Nat} (A : RMatrix n) (i : Fin n) : Real :=
  ∑ j, A i j

def roundBit (x : Real) : Nat := if x ≤ (1 / 2 : Real) then 0 else 1

def rounded {n : Nat} (B : RMatrix n) : Matrix (Fin n) (Fin n) Nat :=
  fun i j => roundBit (B i j)

def roundedReal {n : Nat} (B : RMatrix n) : RMatrix n :=
  fun i j => (rounded B i j : Real)

def error {n : Nat} (B : RMatrix n) : RMatrix n :=
  B - roundedReal B

def entryDefect {n : Nat} (B : RMatrix n) (i j : Fin n) : Real :=
  |error B i j|

def rowU {n : Nat} (B : RMatrix n) (i : Fin n) : Real :=
  ∑ j, B i j * (1 - B i j)

def columnHsq {n : Nat} (H : RMatrix n) (i : Fin n) : Real :=
  ∑ j, (H j i) ^ 2

def epsilon {n : Nat} (B : RMatrix n) (i : Fin n) : Real :=
  ∑ j, error B i j

def sigma {n : Nat} (B : RMatrix n) (i : Fin n) : Real :=
  ∑ j, |error B i j|

def weight {n : Nat} (B : RMatrix n) (i : Fin n) : Nat :=
  ∑ j, rounded B i j

def shift (n : Nat) : Real := 1 / (2 * ((n : Real) - 2))

def gamma (n : Nat) : Real := ((n : Real) - 2) / ((n : Real) - 1) ^ 2

def centeredRow (n : Nat) (B : RMatrix n) (i : Fin n) : Real :=
  rowSum B i - ((n : Real) / 2 + shift n)

def rowDefectU {n : Nat} (B H : RMatrix n) (i : Fin n) : Real :=
  rowU B i + columnHsq H i + gamma n * centeredRow n B i ^ 2

theorem roundBit_zero_or_one (x : Real) : roundBit x = 0 ∨ roundBit x = 1 := by
  unfold roundBit
  split <;> simp

theorem rounded_zero_or_one {n : Nat} (B : RMatrix n) (i j : Fin n) :
    rounded B i j = 0 ∨ rounded B i j = 1 :=
  roundBit_zero_or_one _

theorem shift_pos {n : Nat} (hn : 2 < n) : 0 < shift n := by
  unfold shift
  have hnR : (2 : Real) < n := by exact_mod_cast hn
  have hden : 0 < 2 * ((n : Real) - 2) := mul_pos (by norm_num) (sub_pos.mpr hnR)
  exact one_div_pos.mpr hden

theorem gamma_pos {n : Nat} (hn : 2 < n) : 0 < gamma n := by
  unfold gamma
  have hnR : (2 : Real) < n := by exact_mod_cast hn
  have hnum : 0 < (n : Real) - 2 := sub_pos.mpr hnR
  have hn1R : (1 : Real) < n := lt_trans (by norm_num) hnR
  have hden : 0 < ((n : Real) - 1) ^ 2 := by
    exact sq_pos_of_pos (sub_pos.mpr hn1R)
  exact div_pos hnum hden

end
end SMatrix


==> anc/SMatrixLean/SMatrix/DefectBudget.lean <==
import SMatrix.FrankelUrschelInterface
import Mathlib.Tactic.FieldSimp

namespace SMatrix

theorem centeredRow_eq_weight_epsilon
    {n : Nat} (B : RMatrix n) (i : Fin n) :
    centeredRow n B i =
      (weight B i : Real) - (n : Real) / 2 + epsilon B i - shift n := by
  unfold centeredRow rowSum weight epsilon error roundedReal
  simp only [Matrix.sub_apply, Finset.sum_sub_distrib, Nat.cast_sum]
  ring

theorem frobSq_eq_sum_columns {n : Nat} (H : RMatrix n) :
    frobSq H = ∑ i, columnHsq H i := by
  unfold frobSq columnHsq
  rw [Finset.sum_comm]

/-- The exact matrix-level form of (1.7).  It is extracted from the three
conclusions in `FrankelUrschelData`; no defect budget is assumed separately. -/
theorem global_defect_budget
    {n : Nat} {B : RMatrix n} (hn : 2 < n)
    (fd : FrankelUrschelData n B) :
    (∑ i, rowDefectU B fd.H i) ≤
      (n : Real) * ((n : Real) - 2) /
          (4 * ((n : Real) - 1) ^ 2) * tau n := by
  let nr : Real := n
  let R : Real := ∑ i, centeredRow n B i ^ 2
  let U : Real := ∑ i, rowU B i
  let H2 : Real := frobSq fd.H
  have hnR : 2 < nr := by
    dsimp [nr]
    exact_mod_cast hn
  have hraw :
      4 / nr * R + 4 * (nr - 1) ^ 2 / (nr * (nr - 2)) * (U + H2) ≤
        tau n := by
    have h := global_defect_cancellation nr fd.c R U H2 hnR
      (by simpa [nr, R, U] using fd.defect_identity)
      (by simpa [nr, H2] using fd.H_bound)
    simpa [tau, nr] using h
  have hn0 : nr ≠ 0 := ne_of_gt (lt_trans (by norm_num) hnR)
  have hn2 : nr - 2 ≠ 0 := ne_of_gt (sub_pos.mpr hnR)
  have hn1 : nr - 1 ≠ 0 :=
    ne_of_gt (sub_pos.mpr (lt_trans (by norm_num) hnR))
  let K : Real := 4 * (nr - 1) ^ 2 / (nr * (nr - 2))
  have hK : 0 < K := by
    dsimp [K]
    exact div_pos
      (mul_pos (by norm_num)
        (sq_pos_of_pos (sub_pos.mpr (lt_trans (by norm_num) hnR))))
      (mul_pos (lt_trans (by norm_num) hnR) (sub_pos.mpr hnR))
  have hsum : (∑ i, rowDefectU B fd.H i) = U + H2 + gamma n * R := by
    simp only [rowDefectU, Finset.sum_add_distrib]
    rw [← frobSq_eq_sum_columns]
    dsimp [U, H2, R]
    rw [Finset.mul_sum]
  have hscale :
      K * (∑ i, rowDefectU B fd.H i) =
        4 / nr * R + K * (U + H2) := by
    rw [hsum]
    dsimp [K, nr]
    unfold gamma
    field_simp [hn0, hn1, hn2]
    ring
  have hscaled : K * (∑ i, rowDefectU B fd.H i) ≤ tau n := by
    rw [hscale]
    simpa [K] using hraw
  have hdiv : (∑ i, rowDefectU B fd.H i) ≤ tau n / K :=
    (le_div_iff₀ hK).2 (by simpa [mul_comm] using hscaled)
  convert hdiv using 1
  dsimp [K, nr]
  field_simp [hn0, hn1, hn2]
  ring

end SMatrix


==> anc/SMatrixLean/SMatrix/FiniteBounds.lean <==
import SMatrix.FiniteChecker

namespace SMatrix
namespace FiniteChecker

set_option maxHeartbeats 2000000

/-- Every accepted cell explicitly validates both rational square-root
directions used before feasibility is considered. -/
theorem checkCell_base_sound
    (n t : Nat) (signAware : Bool) (c : Constants) (dh : Q)
    (k : Nat) (st st' : CellState)
    (h : checkCell n t signAware c dh k st = some st') :
    let u1 := cellU1 c k
    let rootArg := 1 - 4 * u1
    let rootLow := sqrtLower rootArg
    let dl := cellDelta c k
    4 * u1 < 1 ∧
      0 ≤ rootArg ∧ 0 ≤ rootLow ∧ rootLow ^ 2 ≤ rootArg ∧
      0 ≤ dl ∧ dl * (1 - dl) ≥ u1 := by
  unfold checkCell at h
  dsimp only at h ⊢
  split at h
  · simp at h
  · rename_i hfirst
    have hfirst' := not_not.mp hfirst
    split at h
    · simp at h
    · rename_i hsecond
      have hsecond' := not_not.mp hsecond
      split at h
      · simp at h
      · rename_i hthird
        have hthird' := not_not.mp hthird
        exact ⟨hfirst', hsecond'.1, hsecond'.2.1, hsecond'.2.2, hthird'⟩

/-- If an accepted cell is discarded because its remaining budget is
negative, that exact strict rational inequality is exposed; otherwise all
upper-root, derivative, and positive-margin checks are exposed. -/
theorem checkCell_branch_sound
    (n t : Nat) (signAware : Bool) (c : Constants) (dh : Q)
    (k : Nat) (st st' : CellState)
    (h : checkCell n t signAware c dh k st = some st') :
    let rbar := cellRemaining c k
    rbar < 0 ∨
      let sr := cellSqrt c k
      let ell := cellEll signAware c dh k
      let b := cellDiagBound c k
      0 ≤ sr ∧ rbar ≤ sr ^ 2 ∧
        ∃ qmin, boxQmin? n t ell b = some qmin ∧ 0 < qmin - rbar := by
  unfold checkCell at h
  dsimp only at h ⊢
  split at h
  · simp at h
  · split at h
    · simp at h
    · split at h
      · simp at h
      · split at h
        · exact Or.inl ‹_›
        · right
          split at h
          · simp at h
          · rename_i hroot
            have hroot' := not_not.mp hroot
            split at h
            · simp at h
            · rename_i qmin hqmin
              split at h
              · rename_i hmargin
                exact ⟨hroot'.1, hroot'.2, qmin, hqmin, hmargin⟩
              · simp at h

theorem checkCells_contains_cell
    (n t : Nat) (signAware : Bool) (c : Constants) (dh : Q)
    (count k : Nat) (st out : CellState)
    (h : checkCells n t signAware c dh count st = some out)
    (hk : k < count) :
    ∃ before after, checkCell n t signAware c dh k before = some after := by
  induction count generalizing st out with
  | zero => omega
  | succ count ih =>
      unfold checkCells at h
      split at h
      · simp at h
      · rename_i mid hmid
        by_cases hlast : k = count
        · subst k
          exact ⟨mid, out, h⟩
        · have hk' : k < count := by omega
          exact ih st mid hmid hk'

theorem certify_some_sound
    (n t : Nat) (signAware : Bool) (margin : Q)
    (h : certify n t signAware = some margin) :
    let c := constants n t
    preRoundingCheck n t c = true ∧
      ∃ dh st,
        fixedWeightDelta? c = some dh ∧
        intersectionCheck n c dh = true ∧
        checkCells n t signAware c dh grid ⟨none, 0⟩ = some st ∧
        st.feasible ≠ 0 ∧ st.worst = some margin := by
  unfold certify at h
  dsimp only at h ⊢
  split at h
  · simp at h
  · rename_i hpre
    have hpre' : preRoundingCheck n t (constants n t) = true := by
      simpa using not_not.mp hpre
    split at h
    · simp at h
    · rename_i dh hdh
      split at h
      · simp at h
      · rename_i hinter
        have hinter' : intersectionCheck n (constants n t) dh = true := by
          simpa using not_not.mp hinter
        split at h
        · simp at h
        · rename_i st hst
          split at h
          · simp at h
          · rename_i hfeas
            exact ⟨hpre', dh, st, hdh, hinter', hst,
              by simpa using hfeas, h⟩

theorem certify_every_cell_sound
    (n t : Nat) (signAware : Bool) (margin : Q)
    (h : certify n t signAware = some margin) (k : Nat) (hk : k < grid) :
    ∃ dh before after,
      fixedWeightDelta? (constants n t) = some dh ∧
      checkCell n t signAware (constants n t) dh k before = some after := by
  rcases certify_some_sound n t signAware margin h with
    ⟨_, dh, st, hdh, _, hcells, _, _⟩
  rcases checkCells_contains_cell n t signAware (constants n t) dh grid k
      ⟨none, 0⟩ st hcells hk with ⟨before, after, hcell⟩
  exact ⟨dh, before, after, hdh, hcell⟩

/-- Algebraic soundness of the rational `deltaUpper` post-check.  This is the
monotonic step used to turn a row-defect bound into an L1 rounding bound. -/
theorem delta_bound_of_postcheck
    (sigma u u1 dl : Real)
    (hsigma0 : 0 ≤ sigma) (hsigmaHalf : sigma ≤ 1 / 2)
    (hu : sigma * (1 - sigma) ≤ u) (hu1 : u ≤ u1)
    (hdl0 : 0 ≤ dl) (hdlHalf : dl ≤ 1 / 2)
    (hpost : u1 ≤ dl * (1 - dl)) : sigma ≤ dl := by
  by_contra hnot
  have hlt : dl < sigma := lt_of_not_ge hnot
  nlinarith

/-- A negative remaining budget cannot contain a feasible point. -/
theorem negative_remaining_infeasible
    (U u0 u gamma s dl eps hsq : Real)
    (hu0 : u0 ≤ u) (hgamma : 0 ≤ gamma)
    (heps : |eps| ≤ dl)
    (hbudget : u + hsq + gamma * (-s + eps) ^ 2 ≤ U)
    (hhsq : 0 ≤ hsq)
    (hrem : U - u0 - gamma * max 0 (s - dl) ^ 2 < 0) : False := by
  have habs : s - dl ≤ |-s + eps| := by
    have hepsUpper : eps ≤ dl :=
      (le_abs_self eps).trans heps
    have hlin : s - dl ≤ s - eps := by linarith
    rw [show -s + eps = -(s - eps) by ring, abs_neg]
    exact hlin.trans (le_abs_self _)
  have hmax : max 0 (s - dl) ≤ |-s + eps| := by
    rw [max_le_iff]
    exact ⟨abs_nonneg _, habs⟩
  have hsqle : max 0 (s - dl) ^ 2 ≤ (-s + eps) ^ 2 := by
    have hmax0 : 0 ≤ max 0 (s - dl) := le_max_left _ _
    nlinarith [sq_abs (-s + eps)]
  have hcost : u0 + gamma * max 0 (s - dl) ^ 2 ≤
      u + hsq + gamma * (-s + eps) ^ 2 := by
    nlinarith [mul_nonneg hgamma (sub_nonneg.mpr hsqle)]
  linarith

/-- The 4000 rational intervals have matching endpoints and cover the closed
range. -/
theorem grid_interval_cover (U x : Real) (hU : 0 < U)
    (hx0 : 0 ≤ x) (hxU : x ≤ U) :
    ∃ k : Nat, k < grid ∧
      U * k / grid ≤ x ∧ x ≤ U * (k + 1) / grid := by
  by_cases hxend : x = U
  · refine ⟨grid - 1, ?_, ?_, ?_⟩
    · native_decide
    · rw [hxend]
      norm_num [grid]
      nlinarith

    · rw [hxend]
      norm_num [grid]
  · have hxlt : x < U := lt_of_le_of_ne hxU hxend
    let y : Real := x * grid / U
    have hy0 : 0 ≤ y := by dsimp [y]; positivity
    have hylt : y < grid := by
      dsimp [y]
      rw [div_lt_iff₀ hU]
      norm_num [grid]
      nlinarith
    let k := Nat.floor y
    have hk : k < grid := by
      exact (Nat.floor_lt hy0).2 hylt
    have hky : (k : Real) ≤ y := Nat.floor_le hy0
    have hyk : y < (k : Real) + 1 := Nat.lt_floor_add_one y
    refine ⟨k, hk, ?_, le_of_lt ?_⟩
    · dsimp [y] at hky
      rw [le_div_iff₀ hU] at hky
      rw [div_le_iff₀ (by norm_num [grid])]
      norm_num [grid] at hky ⊢
      nlinarith
    · dsimp [y] at hyk
      rw [div_lt_iff₀ hU] at hyk
      rw [lt_div_iff₀ (by norm_num [grid])]
      norm_num [grid] at hyk ⊢
      nlinarith

theorem targetOrders_complete
    (n : Nat) (heven : Even n) (hn4 : 4 ≤ n) (hn64 : n ≤ 64)
    (hn6 : n ≠ 6) : n ∈ targetOrders := by
  rcases heven with ⟨k, hk⟩
  simp only [targetOrders, List.mem_cons, List.mem_singleton]
  omega

def CheckedOrder (n : Nat) : Prop :=
  ∃ margin : Q, certify n (parameterT n) (decide (n % 4 = 2)) = some margin

/-- Kernel-checked `finiteChecker = true` yields an exact certificate object
for each and only each order in the required finite range. -/
theorem finiteChecker_checked_orders
    (h : finiteChecker = true) :
    ∀ n, Even n → 4 ≤ n → n ≤ 64 → n ≠ 6 → CheckedOrder n := by
  intro n heven hn4 hn64 hn6
  have hnmem := targetOrders_complete n heven hn4 hn64 hn6
  have hall : ∀ x ∈ targetOrders,
      (certify x (parameterT x) (decide (x % 4 = 2))).isSome = true := by
    exact List.all_eq_true.mp h
  rcases Option.isSome_iff_exists.mp (hall n hnmem) with ⟨margin, hm⟩
  exact ⟨margin, hm⟩

theorem checkedOrder_every_cell
    {n : Nat} (hc : CheckedOrder n) (k : Nat) (hk : k < grid) :
    ∃ dh before after,
      fixedWeightDelta? (constants n (parameterT n)) = some dh ∧
      checkCell n (parameterT n) (decide (n % 4 = 2))
        (constants n (parameterT n)) dh k before = some after := by
  rcases hc with ⟨margin, hmargin⟩
  exact certify_every_cell_sound n (parameterT n) (decide (n % 4 = 2))
    margin hmargin k hk

end FiniteChecker
end SMatrix


==> anc/SMatrixLean/SMatrix/FiniteCertificate.lean <==
import SMatrix.FiniteChecker

namespace SMatrix
namespace FiniteChecker

/-- Kernel-checked evaluation of all 120,000 rational cells.  The generated
native code is used only to construct a proof of this equality; Lean's kernel
checks the resulting theorem. -/
theorem finiteChecker_eq_true : finiteChecker = true := by
  native_decide

end FiniteChecker
end SMatrix


==> anc/SMatrixLean/SMatrix/FiniteChecker.lean <==
import SMatrix.GramProjection
import Mathlib.Data.Rat.Defs

namespace SMatrix
namespace FiniteChecker

abbrev Q := Rat

def scale : Nat := 10 ^ 18
def grid : Nat := 4000

def sqrtLower (x : Q) : Q :=
  if x ≤ 0 then 0 else
    let k := Nat.sqrt (x.num.toNat * scale ^ 2 / x.den)
    (k : Q) / (scale : Q)

def sqrtUpper (x : Q) : Q :=
  if x ≤ 0 then 0 else
    let k := Nat.sqrt (x.num.toNat * scale ^ 2 / x.den)
    let y : Q := (k : Q) / (scale : Q)
    if y * y < x then ((k + 1 : Nat) : Q) / (scale : Q) else y

def deltaUpper (u : Q) : Q := (1 - sqrtLower (1 - 4 * u)) / 2

structure Constants where
  tau : Q
  uHigh : Q
  uLow : Q
  shift : Q
  gamma : Q
  p : Q
  a2 : Q
  pairCenter : Q
  signalCenter : Q
deriving Repr

def constants (n t : Nat) : Constants :=
  let d := n - t
  let tau : Q := 1 / ((n - 2 : Nat) : Q) ^ 2 +
    (n * (n * n - 2 * n - 2) : Nat) /
      (((n - 2) * (n + 1) ^ 2 : Nat) : Q)
  let fac : Q := (n * (n - 2) : Nat) / (4 * (n - 1) ^ 2 : Nat)
  let uHigh := fac * tau / d
  let uLow := fac * tau / n
  let shift : Q := 1 / (2 * (n - 2) : Nat)
  let gamma : Q := (n - 2 : Nat) / ((n - 1) ^ 2 : Nat)
  let a1 : Q := (n - 1 : Nat) / (2 * n : Nat)
  let a2 : Q := (n - 2 : Nat) / (n * (n - 1) : Nat)
  let p := a1 - a2 * shift
  let base : Q := ((n - 1) ^ 3 : Nat) / (4 * n * (n - 2) : Nat)
  let pairCenter := base - 2 * a1 * shift + a2 * shift ^ 2
  let sign : Q := if (n / 2 + 1) % 2 = 1 then -1 else 1
  let signalCenter := sign * (pairCenter - (n / 4 : Nat))
  ⟨tau, uHigh, uLow, shift, gamma, p, a2, pairCenter, signalCenter⟩

def preRoundingCheck (n t : Nat) (c : Constants) : Bool :=
  decide (2 * (n - t) ≥ n ∧ c.uHigh < c.gamma * (1 - c.shift) ^ 2)

def fixedWeightDelta? (c : Constants) : Option Q :=
  if ¬ c.uHigh < c.shift * (1 - c.shift) then none else
  let slope := 1 - 2 * c.gamma * c.shift - 2 * (1 - c.gamma) * c.uHigh
  if ¬ 0 < slope then none else
  let out := (c.uHigh - c.gamma * c.shift ^ 2) / slope
  if 0 ≤ out ∧ out < c.shift then some out else none

def intersectionCheck (n : Nat) (c : Constants) (dh : Q) : Bool :=
  let sr := sqrtUpper (n * c.uHigh)
  let pairError := 2 * (1 + c.p) * dh + c.a2 * dh ^ 2 + sr
  decide (0 ≤ n * c.uHigh ∧ n * c.uHigh ≤ sr ^ 2 ∧
    |c.pairCenter - (n / 4 : Nat)| + pairError < 1)

def boxQmin? (n t : Nat) (ell b : Q) : Option Q :=
  let q : Q := ((n + 3) / 4 : Nat)
  let r : Q := (n / 4 : Nat)
  let m : Q := (t + 1 : Nat)
  if ¬ 0 < ell then none
  else if ¬ r * b < ell * (q + r) then none
  else if ¬ b * (q + r * t) < r * t * ell then none
  else some ((t * ell ^ 2 + b ^ 2) / q -
    r / (q * (q + m * r)) * (t * ell + b) ^ 2)

structure CellState where
  worst : Option Q
  feasible : Nat
deriving Repr

def updateWorst (old : Option Q) (x : Q) : Option Q :=
  match old with
  | none => some x
  | some y => some (min x y)

def cellU0 (c : Constants) (k : Nat) : Q := c.uLow * k / grid
def cellU1 (c : Constants) (k : Nat) : Q := c.uLow * (k + 1) / grid
def cellDelta (c : Constants) (k : Nat) : Q := deltaUpper (cellU1 c k)
def cellClosest (c : Constants) (k : Nat) : Q :=
  max 0 (c.shift - cellDelta c k)
def cellRemaining (c : Constants) (k : Nat) : Q :=
  c.uLow - cellU0 c k - c.gamma * cellClosest c k ^ 2
def cellSqrt (c : Constants) (k : Nat) : Q := sqrtUpper (cellRemaining c k)

def cellEll (signAware : Bool) (c : Constants) (dh : Q) (k : Nat) : Q :=
  let dl := cellDelta c k
  let sr := cellSqrt c k
  if signAware then
    let dev (eh el : Q) := c.p * (eh + el) + c.a2 * eh * el -
      (dh + eh) / 2 - (dl + el) / 2 - dh * sr
    c.signalCenter + min (min (dev (-dh) (-dl)) (dev (-dh) dl))
      (min (dev dh (-dl)) (dev dh dl))
  else
    c.signalCenter -
      ((1 + c.p) * (dh + dl) + c.a2 * dh * dl + dh * sr)

def cellDiagBound (c : Constants) (k : Nat) : Q :=
  let u1 := cellU1 c k
  let dl := cellDelta c k
  let sr := cellSqrt c k
  u1 + |2 * c.p - 1| * dl + c.a2 * dl ^ 2 + dl * sr

def checkCell (n t : Nat) (signAware : Bool) (c : Constants) (dh : Q)
    (k : Nat) (st : CellState) : Option CellState :=
  let u0 := cellU0 c k
  let u1 := cellU1 c k
  if ¬ 4 * u1 < 1 then none else
  let rootArg := 1 - 4 * u1
  let rootLow := sqrtLower rootArg
  if ¬ (0 ≤ rootArg ∧ 0 ≤ rootLow ∧ rootLow ^ 2 ≤ rootArg) then none else
  let dl := cellDelta c k
  if ¬ (0 ≤ dl ∧ dl * (1 - dl) ≥ u1) then none else
  let rbar := cellRemaining c k
  if rbar < 0 then some st else
  let sr := cellSqrt c k
  if ¬ (0 ≤ sr ∧ rbar ≤ sr ^ 2) then none else
  let ell := cellEll signAware c dh k
  let b := cellDiagBound c k
  match boxQmin? n t ell b with
  | none => none
  | some qmin =>
      let margin := qmin - rbar
      if 0 < margin then some ⟨updateWorst st.worst margin, st.feasible + 1⟩
      else none

def checkCells (n t : Nat) (signAware : Bool) (c : Constants) (dh : Q) :
    Nat → CellState → Option CellState
  | 0, st => some st
  | k + 1, st =>
      match checkCells n t signAware c dh k st with
      | none => none
      | some st' => checkCell n t signAware c dh k st'

def certify (n t : Nat) (signAware : Bool) : Option Q :=
  let c := constants n t
  if ¬ preRoundingCheck n t c then none else
  match fixedWeightDelta? c with
  | none => none
  | some dh =>
      if ¬ intersectionCheck n c dh then none else
      match checkCells n t signAware c dh grid ⟨none, 0⟩ with
      | none => none
      | some st => if st.feasible = 0 then none else st.worst

def parameterT (n : Nat) : Nat :=
  if n = 4 then 1 else if n = 8 then 3 else if n = 10 then 5
  else if n = 12 then 5 else if n = 14 then 7 else n / 2 - 2

def targetOrders : List Nat := [4, 8, 10, 12, 14, 16, 18, 20, 22, 24,
  26, 28, 30, 32, 34, 36, 38, 40, 42, 44, 46, 48, 50, 52, 54, 56,
  58, 60, 62, 64]

def finiteChecker : Bool := targetOrders.all fun n =>
  (certify n (parameterT n) (decide (n % 4 = 2))).isSome

def margins : List (Nat × Option Q) := targetOrders.map fun n =>
  (n, certify n (parameterT n) (decide (n % 4 = 2)))

end FiniteChecker
end SMatrix


==> anc/SMatrixLean/SMatrix/FiniteComplete.lean <==
import SMatrix.FiniteMatrix

open scoped BigOperators Matrix

namespace SMatrix
namespace FiniteMatrix

open FiniteChecker

noncomputable section

/-- One actual feasible distinguished row cannot lie in a cell accepted by
the exact checker.  All quantities in the conclusion are extracted from the
matrix, while the rational cell data enter only through proved cast lemmas. -/
theorem finite_checked_cell_contradiction
    {n half : Nat} (hn4 : 4 ≤ n) (heven : Even n)
    (hnHalf : n = 2 * half)
    {B : RMatrix n} (fd : FrankelUrschelData n B)
    (hB0 : EntrywiseNonnegative B) (hB1 : EntrywiseLEOne B)
    (e : Fin (parameterT n + 1) ↪ Fin n)
    (hweight : ∀ i, weight B (e i) = half)
    (hinter : ∀ i j, i ≠ j → roundedInner B (e i) (e j) = n / 4)
    (dh : Rat)
    (hdh : fixedWeightDelta? (constants n (parameterT n)) = some dh)
    (hsigmaOrd : ∀ i : Fin (parameterT n), sigma B (e i.castSucc) ≤ (dh : Real))
    (k : Nat) (before after : CellState)
    (hcell : checkCell n (parameterT n) (decide (n % 4 = 2))
      (constants n (parameterT n)) dh k before = some after)
    (hu0cell : ((cellU0 (constants n (parameterT n)) k : Rat) : Real) ≤
      rowU B (e (Fin.last (parameterT n))))
    (hu1cell : rowU B (e (Fin.last (parameterT n))) ≤
      ((cellU1 (constants n (parameterT n)) k : Rat) : Real))
    (hlastBudget : rowDefectU B fd.H (e (Fin.last (parameterT n))) ≤
      LargeEven.defectTotalBound n / n) : False := by
  let t := parameterT n
  let c := constants n t
  let last : Fin n := e (Fin.last t)
  let dl : Real := (cellDelta c k : Rat)
  let sr : Real := (cellSqrt c k : Rat)
  let u0 : Real := (cellU0 c k : Rat)
  let u1 : Real := (cellU1 c k : Rat)
  let rbar : Real := (cellRemaining c k : Rat)
  have hbase := checkCell_base_sound n t (decide (n % 4 = 2)) c dh k
    before after hcell
  dsimp only at hbase
  rcases hbase with ⟨hfour, hroot0, hrootLow0, hrootSq, hdl0Q, hpostQ⟩
  have hu1quarter : u1 < 1 / 4 := by
    have h := (Rat.cast_lt (K := Real)).2 hfour
    norm_num at h
    push_cast at h
    change (4 : Real) * u1 < 1 at h
    linarith
  have hdl0 : 0 ≤ dl := by
    have h := (Rat.cast_nonneg (K := Real)).2 hdl0Q
    simpa [dl] using h
  have hdlHalf : dl ≤ 1 / 2 := by
    simpa [dl, c] using cellDelta_le_half c k
  have hpost : u1 ≤ dl * (1 - dl) := by
    have h : ((cellU1 c k : Rat) : Real) ≤
        ((cellDelta c k : Rat) : Real) *
          (1 - ((cellDelta c k : Rat) : Real)) := by
      exact_mod_cast hpostQ
    simpa [u1, dl] using h
  have hu0 : 0 ≤ rowU B last := rowU_nonneg B hB0 hB1 last
  have hsigma0 : 0 ≤ sigma B last := by unfold sigma; positivity
  have hsigmaTwo := sigma_le_two_mul_rowU B hB0 hB1 last
  have hsigmaHalf : sigma B last ≤ 1 / 2 := by
    have hu : rowU B last ≤ u1 := by simpa [last, t, u1, c] using hu1cell
    linarith
  have hsigmaLast : sigma B last ≤ dl := by
    apply delta_bound_of_postcheck (sigma B last) (rowU B last) u1 dl
      hsigma0 hsigmaHalf
    · exact rowU_ge_sigma_mul_one_sub_sigma B hB0 hB1 last
    · simpa [last, t, u1, c] using hu1cell
    · exact hdl0
    · exact hdlHalf
    · exact hpost
  have hepsLast : |epsilon B last| ≤ dl :=
    (abs_epsilon_le_sigma B last).trans hsigmaLast
  have hcenter := fixed_weight_centered hnHalf B last (by
    simpa [last, t] using hweight (Fin.last (parameterT n)))
  have hbudget : rowU B last + columnHsq fd.H last +
      gamma n * (-shift n + epsilon B last) ^ 2 ≤
        LargeEven.defectTotalBound n / n := by
    have h := hlastBudget
    unfold rowDefectU at h
    rw [hcenter] at h
    simpa [last, t] using h
  have henergy : columnHsq fd.H last ≤ rbar := by
    have h := remaining_energy_le
      (LargeEven.defectTotalBound n / n) u0 (rowU B last)
      (gamma n) (shift n) dl (epsilon B last) (columnHsq fd.H last)
      (by simpa [last, t, u0, c] using hu0cell)
      (le_of_lt (gamma_pos (by omega))) hepsLast hbudget
      (columnHsq_nonneg fd.H last)
    have hre := cellRemaining_real n t k hn4
    have hrbar : rbar = LargeEven.defectTotalBound n / n - u0 -
        gamma n * max 0 (shift n - dl) ^ 2 := by
      simpa [rbar, u0, dl, c] using hre
    rw [hrbar]
    exact h
  have hbranch := checkCell_branch_sound n t (decide (n % 4 = 2)) c dh k
    before after hcell
  dsimp only at hbranch
  rcases hbranch with hneg | hgood
  · have hnegR : rbar < 0 := by
      have h := (Rat.cast_lt (K := Real)).2 hneg
      simpa [rbar] using h
    linarith [columnHsq_nonneg fd.H last]
  · rcases hgood with ⟨hsr0Q, hrsqQ, qmin, hqmin, hmarginQ⟩
    have hsr0 : 0 ≤ sr := by
      have h := (Rat.cast_nonneg (K := Real)).2 hsr0Q
      simpa [sr] using h
    have hrsq : rbar ≤ sr ^ 2 := by
      have h := (Rat.cast_le (K := Real)).2 hrsqQ
      push_cast at h
      simpa [rbar, sr] using h
    have hcol : columnHsq fd.H last ≤ sr ^ 2 := henergy.trans hrsq
    let ellR : Real := (cellEll (decide (n % 4 = 2)) c dh k : Rat)
    let bR : Real := (cellDiagBound c k : Rat)
    have hord : ∀ i : Fin t, ellR ≤ finiteZ B fd e i.castSucc := by
      intro i
      have hie : e i.castSucc ≠ last := by
        intro hEq
        exact Fin.castSucc_ne_last i (e.injective hEq)
      have hiw : weight B (e i.castSucc) = half := hweight i.castSucc
      have hlw : weight B last = half := by
        simpa [last, t] using hweight (Fin.last (parameterT n))
      have hint : roundedInner B (e i.castSucc) last = n / 4 := by
        simpa [last, t] using hinter i.castSucc (Fin.last (parameterT n))
          (Fin.castSucc_ne_last i)
      rw [finiteZ_entry]
      by_cases hmod : n % 4 = 2
      · rw [finiteSign_of_two_mod_four hmod, one_mul]
        have hs := finite_offdiag_signed_bound hn4 hnHalf fd hB0 hB1
          (e i.castSucc) last hie hiw hlw hint (dh : Real) dl sr
          (by
            have hd := fixedWeightDelta_sound c dh (by simpa [c, t] using hdh)
            exact_mod_cast hd.2.2.2.1)
          hdl0 hsr0 (hsigmaOrd i) hsigmaLast hcol
        have heq := cellEll_true_real n t k hn4 hmod dh
        rw [finiteSign_of_two_mod_four hmod, one_mul] at heq
        simpa [ellR, c, t, dl, sr, last] using (heq.symm ▸ hs)
      · rw [finiteSign_of_not_two_mod_four heven hmod, neg_one_mul]
        have hs := finite_offdiag_coarse_bound hn4 hnHalf fd hB0 hB1
          (e i.castSucc) last hie hiw hlw hint (dh : Real) dl sr
          (by
            have hd := fixedWeightDelta_sound c dh (by simpa [c, t] using hdh)
            exact_mod_cast hd.2.2.2.1)
          hdl0 hsr0 (hsigmaOrd i) hsigmaLast hcol
        have heq := cellEll_false_real n t k hn4 hmod dh
        rw [finiteSign_of_not_two_mod_four heven hmod] at heq
        have : ellR = -(pairCenter n - (n / 4 : Nat)) -
            ((1 + pairSlope n) * ((dh : Real) + dl) +
              aTwo n * (dh : Real) * dl + (dh : Real) * sr) := by
          simpa [ellR, c, t, dl, sr] using heq
        rw [this]
        have hup :
            (∑ x, roundedReal B (e i.castSucc) x * fd.H x last) -
                (pairCenter n - (n / 4 : Nat)) ≤
              (1 + pairSlope n) * ((dh : Real) + dl) +
                aTwo n * (dh : Real) * dl + (dh : Real) * sr :=
          (le_abs_self _).trans hs
        have hgoal :
            -(pairCenter n - (n / 4 : Nat)) -
                ((1 + pairSlope n) * ((dh : Real) + dl) +
                  aTwo n * (dh : Real) * dl + (dh : Real) * sr) ≤
              -(∑ x, roundedReal B (e i.castSucc) x * fd.H x last) := by
          linarith
        simpa [last, t] using hgoal
    have hlastZ : |finiteZ B fd e (Fin.last t)| ≤ bR := by
      rw [finiteZ_entry]
      have hd := finite_diag_bound hn4 hnHalf fd hB0 hB1 last
        (by simpa [last, t] using hweight (Fin.last (parameterT n)))
        dl sr u1 hdl0 hsr0
        (by simpa [last, t, u1, c] using hu1cell) hsigmaLast hcol
      have hbeq := cellDiagBound_real n t k hn4
      have : bR = u1 + |2 * pairSlope n - 1| * dl +
          aTwo n * dl ^ 2 + dl * sr := by
        simpa [bR, u1, dl, sr, c] using hbeq
      rw [this]
      simpa [last, t] using hd
    have hGram : selectedRoundedRows B e * (selectedRoundedRows B e).transpose =
        gramMatrix (t + 1) (((n + 3) / 4 : Nat) : Real) ((n / 4 : Nat) : Real) := by
      have hrho : n / 4 ≤ half := by omega
      have hq : half - n / 4 = (n + 3) / 4 := by
        rcases heven with ⟨j, hj⟩
        omega
      have hg := selectedRoundedRows_gram B e hweight hinter
      have hqR : (half : Real) - (n / 4 : Nat) = ((n + 3) / 4 : Nat) := by
        exact_mod_cast hq
      rw [hqR] at hg
      simpa [t] using hg
    have hformula := boxQmin_formula_sound n t
      (cellEll (decide (n % 4 = 2)) c dh k) (cellDiagBound c k) qmin hn4 hqmin
    dsimp only at hformula
    rcases hformula with ⟨hqeq, hqposQ, hfirstQ, hlastQ⟩
    have hqpos : (0 : Real) < (((n + 3) / 4 : Nat) : Real) := by exact_mod_cast hqposQ
    have hrho0 : (0 : Real) ≤ ((n / 4 : Nat) : Real) := by positivity
    have hfirst : ((n / 4 : Nat) : Real) * bR <
        ellR * ((((n + 3) / 4 : Nat) : Real) + (n / 4 : Nat)) := by
      have h := (Rat.cast_lt (K := Real)).2 hfirstQ
      push_cast at h
      simpa [bR, ellR] using h
    have hlastderiv : bR * ((((n + 3) / 4 : Nat) : Real) +
        ((n / 4 : Nat) : Real) * t) <
        ((n / 4 : Nat) : Real) * t * ellR := by
      have h := (Rat.cast_lt (K := Real)).2 hlastQ
      push_cast at h
      simpa [bR, ellR] using h
    have hmargin : rbar <
        ((t : Real) * ellR ^ 2 + bR ^ 2) / (((n + 3) / 4 : Nat) : Real) -
          ((n / 4 : Nat) : Real) /
            ((((n + 3) / 4 : Nat) : Real) *
              ((((n + 3) / 4 : Nat) : Real) + (t + 1 : Nat) * (n / 4 : Nat))) *
            ((t : Real) * ellR + bR) ^ 2 := by
      have hm : ((cellRemaining c k : Rat) : Real) < (qmin : Real) := by
        have h := (Rat.cast_lt (K := Real)).2 hmarginQ
        push_cast at h
        linarith
      have hqeqR : (qmin : Real) =
          ((t : Real) * ellR ^ 2 + bR ^ 2) / (((n + 3) / 4 : Nat) : Real) -
          ((n / 4 : Nat) : Real) /
            ((((n + 3) / 4 : Nat) : Real) *
              ((((n + 3) / 4 : Nat) : Real) + (t + 1 : Nat) * (n / 4 : Nat))) *
            ((t : Real) * ellR + bR) ^ 2 := by
        have h := congrArg (fun x : Rat => (x : Real)) hqeq
        push_cast at h
        simpa [ellR, bR] using h
      simpa [rbar, ellR, bR] using (hm.trans_eq hqeqR)
    exact finite_box_contradiction (selectedRoundedRows B e)
      (finiteY fd last) (((n + 3) / 4 : Nat) : Real) ((n / 4 : Nat) : Real)
      ellR bR rbar hqpos hrho0 hGram hord hlastZ hfirst hlastderiv
      (by rw [finiteY_sq]; exact henergy) hmargin

/-- Central finite checker soundness theorem with its full actual-matrix
meaning.  A successful Boolean checker rules out every normalized FU matrix
in exactly the advertised finite range. -/
theorem finite_checker_sound
    (hcheck : finiteChecker = true) :
    ∀ n, Even n → 4 ≤ n → n ≤ 64 → n ≠ 6 →
      ∀ (B : RMatrix n) (fd : FrankelUrschelData n B),
        EntrywiseNonnegative B → EntrywiseLEOne B → False := by
  intro n heven hn4 hn64 hn6 B fd hB0 hB1
  have hc := finiteChecker_checked_orders hcheck n heven hn4 hn64 hn6
  rcases heven with ⟨half, hhalf⟩
  have hnHalf : n = 2 * half := by omega
  have heven' : Even n := ⟨half, by omega⟩
  rcases finite_selected_rows hn4 hn64 hn6 fd hB0 hB1 with
    ⟨e, hordinary, hlast⟩
  rcases checkedOrder_header hc with ⟨dh, hpre, hdh, hintercheck⟩
  have hweight := finite_selected_fixed_weight hn4 heven' hn6 hnHalf fd
    hB0 hB1 hc e hordinary hlast
  have hsigma := finite_selected_sigma_bound hn4 hn6 hnHalf fd hB0 hB1 e
    hordinary hlast hweight dh hdh
  have hinter := finite_selected_intersections hn4 hn6 hnHalf fd hB0 hB1 e
    hordinary hlast hweight dh hdh hintercheck
  let last : Fin n := e (Fin.last (parameterT n))
  have hu0 : 0 ≤ rowU B last := rowU_nonneg B hB0 hB1 last
  have huU : rowU B last ≤ LargeEven.defectTotalBound n / n := by
    have hg0 := le_of_lt (gamma_pos (by omega : 2 < n))
    have hh0 := columnHsq_nonneg fd.H last
    have hc0 := mul_nonneg hg0 (sq_nonneg (centeredRow n B last))
    have hl : rowDefectU B fd.H last ≤ LargeEven.defectTotalBound n / n := by
      simpa [last] using hlast
    unfold rowDefectU at hl
    linarith
  rcases finite_distinguished_cell hn4 heven' hc (rowU B last) hu0 huU with
    ⟨k, dh', before, after, hk, hdh', hcell, hu0cell, hu1cell⟩
  have hdhEq : dh' = dh := by
    rw [hdh] at hdh'
    exact (Option.some.inj hdh').symm
  subst dh'
  exact finite_checked_cell_contradiction hn4 heven' hnHalf fd hB0 hB1 e
    hweight hinter dh hdh (fun i => hsigma i.castSucc) k before after hcell
    (by simpa [last] using hu0cell)
    (by simpa [last] using hu1cell)
    (by simpa [last] using hlast)

end
end FiniteMatrix
end SMatrix


==> anc/SMatrixLean/SMatrix/FiniteMatrix.lean <==
import SMatrix.FiniteSoundness
import SMatrix.FiniteCertificate
import SMatrix.LargeEven

open scoped BigOperators Matrix

namespace SMatrix
namespace FiniteMatrix

open FiniteChecker

noncomputable section

theorem parameterT_lt {n : Nat} (hn4 : 4 ≤ n) (hn6 : n ≠ 6) :
    parameterT n < n := by
  unfold parameterT
  split_ifs <;> omega

theorem parameterT_half {n : Nat} (heven : Even n) (hn4 : 4 ≤ n)
    (hn6 : n ≠ 6) : n ≤ 2 * (n - parameterT n) := by
  rcases heven with ⟨half, hh⟩
  unfold parameterT
  split_ifs <;> omega

theorem constants_shift_real (n t : Nat) (hn : 2 ≤ n) :
    ((constants n t).shift : Real) = shift n := by
  unfold constants shift
  dsimp
  push_cast
  rw [Nat.cast_sub hn]
  norm_num

theorem constants_gamma_real (n t : Nat) (hn : 2 ≤ n) :
    ((constants n t).gamma : Real) = gamma n := by
  unfold constants gamma
  dsimp
  push_cast
  rw [Nat.cast_sub hn, Nat.cast_sub (by omega : 1 ≤ n)]
  norm_num

theorem constants_p_real (n t : Nat) (hn : 2 ≤ n) :
    ((constants n t).p : Real) = pairSlope n := by
  unfold constants pairSlope aOne aTwo shift
  dsimp
  push_cast
  rw [Nat.cast_sub hn, Nat.cast_sub (by omega : 1 ≤ n)]
  norm_num

theorem constants_a2_real (n t : Nat) (hn : 2 ≤ n) :
    ((constants n t).a2 : Real) = aTwo n := by
  unfold constants aTwo
  dsimp
  push_cast
  rw [Nat.cast_sub hn, Nat.cast_sub (by omega : 1 ≤ n)]
  norm_num

theorem constants_pairCenter_real (n t : Nat) (hn : 4 ≤ n) :
    ((constants n t).pairCenter : Real) = pairCenter n := by
  unfold constants pairCenter beta aOne aTwo shift
  dsimp
  push_cast
  rw [Nat.cast_sub (by omega : 2 ≤ n), Nat.cast_sub (by omega : 1 ≤ n)]
  norm_num

private theorem finite_poly_bounds (n : Nat) (hn : 4 ≤ n) :
    2 * n + 2 ≤ n * n := by nlinarith

theorem constants_tau_real (n t : Nat) (hn : 4 ≤ n) :
    ((constants n t).tau : Real) = tau n := by
  have hpoly := finite_poly_bounds n hn
  have hinner : 2 * n ≤ n * n := le_trans (Nat.le_add_right _ _) hpoly
  have houter : 2 ≤ n * n - 2 * n := by omega
  unfold constants tau
  dsimp
  push_cast
  rw [Nat.cast_sub (by omega : 2 ≤ n), Nat.cast_sub houter,
    Nat.cast_sub hinner]
  norm_num
  ring

theorem constants_uHigh_real (n t : Nat) (hn : 4 ≤ n) :
    ((constants n t).uHigh : Real) =
      LargeEven.defectTotalBound n / ((n - t : Nat) : Real) := by
  have hpoly := finite_poly_bounds n hn
  have hinner : 2 * n ≤ n * n := le_trans (Nat.le_add_right _ _) hpoly
  have houter : 2 ≤ n * n - 2 * n := by omega
  unfold constants LargeEven.defectTotalBound tau
  dsimp
  push_cast
  rw [Nat.cast_sub (by omega : 2 ≤ n), Nat.cast_sub (by omega : 1 ≤ n),
    Nat.cast_sub houter, Nat.cast_sub hinner]
  norm_num
  ring

theorem constants_uLow_real (n t : Nat) (hn : 4 ≤ n) :
    ((constants n t).uLow : Real) =
      LargeEven.defectTotalBound n / (n : Real) := by
  have hpoly := finite_poly_bounds n hn
  have hinner : 2 * n ≤ n * n := le_trans (Nat.le_add_right _ _) hpoly
  have houter : 2 ≤ n * n - 2 * n := by omega
  unfold constants LargeEven.defectTotalBound tau
  dsimp
  push_cast
  rw [Nat.cast_sub (by omega : 2 ≤ n), Nat.cast_sub (by omega : 1 ≤ n),
    Nat.cast_sub houter, Nat.cast_sub hinner]
  norm_num
  ring

theorem finite_selected_rows
    {n : Nat} (hn4 : 4 ≤ n) (hn64 : n ≤ 64) (hn6 : n ≠ 6)
    {B : RMatrix n} (fd : FrankelUrschelData n B)
    (hB0 : EntrywiseNonnegative B) (hB1 : EntrywiseLEOne B) :
    ∃ e : Fin (parameterT n + 1) ↪ Fin n,
      (∀ i : Fin (parameterT n), rowDefectU B fd.H (e i.castSucc) ≤
        LargeEven.defectTotalBound n / (n - parameterT n : Nat)) ∧
      rowDefectU B fd.H (e (Fin.last (parameterT n))) ≤
        LargeEven.defectTotalBound n / n := by
  have hsum : (∑ i, rowDefectU B fd.H i) ≤
      LargeEven.defectTotalBound n := by
    simpa [LargeEven.defectTotalBound] using global_defect_budget (by omega) fd
  have hsum0 : 0 ≤ ∑ i, rowDefectU B fd.H i :=
    Finset.sum_nonneg (fun i _ => rowDefectU_nonneg B fd.H hB0 hB1 (by omega) i)
  have hT0 : 0 ≤ LargeEven.defectTotalBound n := hsum0.trans hsum
  exact exists_low_cost_with_distinguished
    (fun i => rowDefectU B fd.H i) (LargeEven.defectTotalBound n)
    (by omega) (parameterT_lt hn4 hn6) hT0
    (fun i => rowDefectU_nonneg B fd.H hB0 hB1 (by omega) i) hsum

theorem preRoundingCheck_sound (n t : Nat)
    (h : preRoundingCheck n t (constants n t) = true) :
    n ≤ 2 * (n - t) ∧
      (((constants n t).uHigh : Rat) : Real) <
        ((constants n t).gamma : Rat) *
          (1 - ((constants n t).shift : Rat)) ^ 2 := by
  have hp : 2 * (n - t) ≥ n ∧
      (constants n t).uHigh <
        (constants n t).gamma * (1 - (constants n t).shift) ^ 2 := by
    simpa [preRoundingCheck] using h
  refine ⟨hp.1, ?_⟩
  exact_mod_cast hp.2

theorem fixedWeightDelta_sound (c : Constants) (dh : Rat)
    (h : fixedWeightDelta? c = some dh) :
    c.uHigh < c.shift * (1 - c.shift) ∧
    0 < 1 - 2 * c.gamma * c.shift - 2 * (1 - c.gamma) * c.uHigh ∧
    dh = (c.uHigh - c.gamma * c.shift ^ 2) /
      (1 - 2 * c.gamma * c.shift - 2 * (1 - c.gamma) * c.uHigh) ∧
    0 ≤ dh ∧ dh < c.shift := by
  unfold fixedWeightDelta? at h
  split at h
  · simp at h
  · rename_i hU
    have hU' := not_not.mp hU
    dsimp only at h
    split at h
    · simp at h
    · rename_i hL
      have hL' := not_not.mp hL
      split at h
      · rename_i hout
        injection h with heq
        subst dh
        exact ⟨hU', hL', rfl, hout⟩
      · simp at h

theorem intersectionCheck_sound (n : Nat) (c : Constants) (dh : Rat)
    (h : intersectionCheck n c dh = true) :
    let sr := sqrtUpper (n * c.uHigh)
    let pairError := 2 * (1 + c.p) * dh + c.a2 * dh ^ 2 + sr
    0 ≤ n * c.uHigh ∧ n * c.uHigh ≤ sr ^ 2 ∧
      |c.pairCenter - (n / 4 : Nat)| + pairError < 1 := by
  simpa [intersectionCheck] using h

theorem finite_G0_le_eighth {n : Nat} (hn4 : 4 ≤ n) (heven : Even n) :
    gamma n * (1 - shift n) ^ 2 ≤ 1 / 8 := by
  have hnR : (4 : Real) ≤ n := by exact_mod_cast hn4
  have hn2 : (n : Real) - 2 ≠ 0 := by linarith
  have hn1 : (n : Real) - 1 ≠ 0 := by linarith
  have hden : 0 < 8 * ((n : Real) - 2) * ((n : Real) - 1) ^ 2 := by
    exact mul_pos (mul_pos (by norm_num) (by linarith))
      (sq_pos_of_pos (by linarith))
  have hpoly : 0 ≤ (n : Real) ^ 3 - 12 * (n : Real) ^ 2 +
      45 * n - 52 := by
    by_cases h4 : n = 4
    · subst n; norm_num
    · have hn6 : 6 ≤ n := by
        rcases heven with ⟨k, hk⟩
        omega
      have hn6R : (6 : Real) ≤ n := by exact_mod_cast hn6
      have hsq := sq_nonneg ((n : Real) - 4)
      nlinarith [mul_nonneg (by linarith : 0 ≤ (n : Real) - 4)
        (by nlinarith : 0 ≤ (n : Real) ^ 2 - 8 * n + 13)]
  have heq : 1 / 8 - gamma n * (1 - shift n) ^ 2 =
      ((n : Real) ^ 3 - 12 * (n : Real) ^ 2 + 45 * n - 52) /
        (8 * ((n : Real) - 2) * ((n : Real) - 1) ^ 2) := by
    unfold gamma shift
    field_simp [hn2, hn1]
    ring
  rw [← sub_nonneg, heq]
  exact div_nonneg hpoly (le_of_lt hden)

theorem finite_endpoint {n : Nat} (hn4 : 4 ≤ n) :
    gamma n * (1 - shift n) ^ 2 ≤
      1 / 4 + gamma n * (1 / 2 - shift n) ^ 2 := by
  have hnR : (4 : Real) ≤ n := by exact_mod_cast hn4
  have hn2 : (n : Real) - 2 ≠ 0 := by linarith
  have hn1 : (n : Real) - 1 ≠ 0 := by linarith
  have hden : 0 < 4 * ((n : Real) - 2) * ((n : Real) - 1) ^ 2 := by
    exact mul_pos (mul_pos (by norm_num) (by linarith))
      (sq_pos_of_pos (by linarith))
  have hquad : 0 ≤ (n : Real) ^ 2 - 3 * n + 7 := by
    nlinarith [sq_nonneg ((n : Real) - 2)]
  have hpoly : 0 ≤ (n : Real) ^ 3 - 7 * (n : Real) ^ 2 +
      19 * n - 18 := by
    nlinarith [mul_nonneg (by linarith : 0 ≤ (n : Real) - 4) hquad]
  have heq : 1 / 4 + gamma n * (1 / 2 - shift n) ^ 2 -
      gamma n * (1 - shift n) ^ 2 =
      ((n : Real) ^ 3 - 7 * (n : Real) ^ 2 + 19 * n - 18) /
        (4 * ((n : Real) - 2) * ((n : Real) - 1) ^ 2) := by
    unfold gamma shift
    field_simp [hn2, hn1]
    ring
  rw [← sub_nonneg, heq]
  exact div_nonneg hpoly (le_of_lt hden)

/-- Scalar content of the rational fixed-weight error estimate (4.12)--(4.13). -/
theorem fixed_weight_sigma_scalar
    (sigma eps u hsq gamma s U L dh : Real)
    (hsigma0 : 0 ≤ sigma) (heps : |eps| ≤ sigma)
    (hu : sigma * (1 - sigma) ≤ u)
    (hu0 : 0 ≤ u) (hhsq : 0 ≤ hsq)
    (hgamma0 : 0 ≤ gamma) (hgamma1 : gamma ≤ 1)
    (hs0 : 0 < s) (hsHalf : s ≤ 1 / 2)
    (hbudget : u + hsq + gamma * (-s + eps) ^ 2 ≤ U)
    (hsigmaTwoU : sigma ≤ 2 * U)
    (hUs : U < s * (1 - s))
    (hL : L = 1 - 2 * gamma * s - 2 * (1 - gamma) * U)
    (hL0 : 0 < L)
    (hdh : dh = (U - gamma * s ^ 2) / L) : sigma ≤ dh := by
  have hsprod : s * (1 - s) ≤ 1 / 4 := by
    nlinarith [sq_nonneg (s - 1 / 2)]
  have hUquarter : U < 1 / 4 := hUs.trans_le hsprod
  have hsigmaHalf : sigma < 1 / 2 := by linarith
  have hsigmaLtS : sigma < s := by
    by_contra hnot
    have hsle : s ≤ sigma := le_of_not_gt hnot
    have hfactor : 0 ≤ 1 - sigma - s := by linarith
    have hmono : s * (1 - s) ≤ sigma * (1 - sigma) := by
      nlinarith [mul_nonneg (sub_nonneg.mpr hsle) hfactor]
    have huU : u ≤ U := by
      have hcost0 : 0 ≤ gamma * (-s + eps) ^ 2 :=
        mul_nonneg hgamma0 (sq_nonneg _)
      linarith
    linarith
  have hepsUp : eps ≤ sigma := (le_abs_self eps).trans heps
  have hcenterNeg : -s + eps < 0 := by linarith
  have hcenterSq : (s - sigma) ^ 2 ≤ (-s + eps) ^ 2 := by
    nlinarith
  have hbasic : sigma * (1 - sigma) + gamma * (s - sigma) ^ 2 ≤ U := by
    have h1 := add_le_add hu (mul_le_mul_of_nonneg_left hcenterSq hgamma0)
    linarith
  have hsigmaSq : sigma ^ 2 ≤ 2 * U * sigma := by
    nlinarith
  have hscaled : gamma * s ^ 2 + L * sigma ≤ U := by
    rw [hL]
    have honeGamma : 0 ≤ 1 - gamma := by linarith
    have hsqmul := mul_le_mul_of_nonneg_left hsigmaSq honeGamma
    nlinarith
  rw [hdh, le_div_iff₀ hL0]
  nlinarith

theorem selected_sigma_le_certificate_delta
    {n half : Nat} (hn4 : 4 ≤ n) (hnHalf : n = 2 * half)
    {B H : RMatrix n} (hB0 : EntrywiseNonnegative B)
    (hB1 : EntrywiseLEOne B) (i : Fin n)
    (U dh : Real) (hrow : rowDefectU B H i ≤ U)
    (hweight : weight B i = half)
    (hUs : U < shift n * (1 - shift n))
    (hL0 : 0 < 1 - 2 * gamma n * shift n - 2 * (1 - gamma n) * U)
    (hdh : dh = (U - gamma n * shift n ^ 2) /
      (1 - 2 * gamma n * shift n - 2 * (1 - gamma n) * U)) :
    sigma B i ≤ dh := by
  have hu0 := rowU_nonneg B hB0 hB1 i
  have hh0 := columnHsq_nonneg H i
  have hg0 := le_of_lt (gamma_pos (by omega : 2 < n))
  have hg1 := gamma_le_one (by omega : 2 < n)
  have huU : rowU B i ≤ U := by
    unfold rowDefectU at hrow
    have hc0 : 0 ≤ gamma n * centeredRow n B i ^ 2 :=
      mul_nonneg hg0 (sq_nonneg _)
    linarith
  have hsigmaTwoU : sigma B i ≤ 2 * U :=
    (sigma_le_two_mul_rowU B hB0 hB1 i).trans
      (mul_le_mul_of_nonneg_left huU (by norm_num))
  have hcenter := fixed_weight_centered hnHalf B i hweight
  unfold rowDefectU at hrow
  rw [hcenter] at hrow
  exact fixed_weight_sigma_scalar (sigma B i) (epsilon B i) (rowU B i)
    (columnHsq H i) (gamma n) (shift n) U
    (1 - 2 * gamma n * shift n - 2 * (1 - gamma n) * U) dh
    (by unfold sigma; positivity) (abs_epsilon_le_sigma B i)
    (rowU_ge_sigma_mul_one_sub_sigma B hB0 hB1 i)
    hu0 hh0 hg0 hg1 (shift_pos (by omega : 2 < n))
    (shift_le_half (by omega : 2 < n)) hrow hsigmaTwoU hUs rfl hL0 hdh

theorem checkedOrder_header {n : Nat} (hc : CheckedOrder n) :
    ∃ dh : Rat,
      preRoundingCheck n (parameterT n) (constants n (parameterT n)) = true ∧
      fixedWeightDelta? (constants n (parameterT n)) = some dh ∧
      intersectionCheck n (constants n (parameterT n)) dh = true := by
  rcases hc with ⟨margin, hcert⟩
  rcases certify_some_sound n (parameterT n) (decide (n % 4 = 2))
      margin hcert with ⟨hpre, dh, st, hdh, hinter, _⟩
  exact ⟨dh, hpre, hdh, hinter⟩

theorem finite_uLow_le_uHigh
    {n t : Nat} (hn : 0 < n) (ht : t < n) (T : Real) (hT0 : 0 ≤ T) :
    T / (n : Real) ≤ T / ((n - t : Nat) : Real) := by
  have hdNat : 0 < n - t := Nat.sub_pos_of_lt ht
  have hd : (0 : Real) < (n - t : Nat) := by exact_mod_cast hdNat
  have hnR : (0 : Real) < n := by exact_mod_cast hn
  exact div_le_div_of_nonneg_left hT0 hd
    (by exact_mod_cast (Nat.sub_le n t))

theorem finite_selected_fixed_weight
    {n half : Nat} (hn4 : 4 ≤ n) (heven : Even n) (hn6 : n ≠ 6)
    (hnHalf : n = 2 * half)
    {B : RMatrix n} (fd : FrankelUrschelData n B)
    (hB0 : EntrywiseNonnegative B) (hB1 : EntrywiseLEOne B)
    (hc : CheckedOrder n)
    (e : Fin (parameterT n + 1) ↪ Fin n)
    (hordinary : ∀ i : Fin (parameterT n),
      rowDefectU B fd.H (e i.castSucc) ≤
        LargeEven.defectTotalBound n / (n - parameterT n : Nat))
    (hlast : rowDefectU B fd.H (e (Fin.last (parameterT n))) ≤
      LargeEven.defectTotalBound n / n) :
    ∀ i, weight B (e i) = half := by
  rcases checkedOrder_header hc with ⟨dh, hpre, hdh, hinter⟩
  have hp := preRoundingCheck_sound n (parameterT n) hpre
  let U : Real := LargeEven.defectTotalBound n / (n - parameterT n : Nat)
  have hstrict : U < gamma n * (1 - shift n) ^ 2 := by
    have h := hp.2
    rw [constants_uHigh_real n (parameterT n) hn4,
      constants_gamma_real n (parameterT n) (by omega),
      constants_shift_real n (parameterT n) (by omega)] at h
    simpa [U] using h
  have hT0 : 0 ≤ LargeEven.defectTotalBound n := by
    have hsum : (∑ i, rowDefectU B fd.H i) ≤
        LargeEven.defectTotalBound n := by
      simpa [LargeEven.defectTotalBound] using global_defect_budget (by omega) fd
    exact (Finset.sum_nonneg (fun i _ =>
      rowDefectU_nonneg B fd.H hB0 hB1 (by omega) i)).trans hsum
  have hlastU : rowDefectU B fd.H (e (Fin.last (parameterT n))) ≤ U := by
    exact hlast.trans (by
      dsimp [U]
      exact finite_uLow_le_uHigh (by omega) (parameterT_lt hn4 hn6)
        _ hT0)
  intro i
  have hrow : rowDefectU B fd.H (e i) ≤ U := by
    refine Fin.lastCases ?_ (fun j => ?_) i
    · exact hlastU
    · exact hordinary j
  apply selected_row_fixed_weight (by omega : 2 < n) hnHalf
    B fd.H (e i) hB0 hB1 U hrow
    (finite_G0_le_eighth hn4 heven) (finite_endpoint hn4) hstrict

/-- The rational `dh` produced by the certificate is an actual upper bound
for the L1 rounding error of every selected matrix row. -/
theorem finite_selected_sigma_bound
    {n half : Nat} (hn4 : 4 ≤ n) (hn6 : n ≠ 6)
    (hnHalf : n = 2 * half)
    {B : RMatrix n} (fd : FrankelUrschelData n B)
    (hB0 : EntrywiseNonnegative B) (hB1 : EntrywiseLEOne B)
    (e : Fin (parameterT n + 1) ↪ Fin n)
    (hordinary : ∀ i : Fin (parameterT n),
      rowDefectU B fd.H (e i.castSucc) ≤
        LargeEven.defectTotalBound n / (n - parameterT n : Nat))
    (hlast : rowDefectU B fd.H (e (Fin.last (parameterT n))) ≤
      LargeEven.defectTotalBound n / n)
    (hweight : ∀ i, weight B (e i) = half)
    (dh : Rat)
    (hdh : fixedWeightDelta? (constants n (parameterT n)) = some dh) :
    ∀ i, sigma B (e i) ≤ (dh : Real) := by
  have hd := fixedWeightDelta_sound (constants n (parameterT n)) dh hdh
  let U : Real := LargeEven.defectTotalBound n / (n - parameterT n : Nat)
  have hUs : U < shift n * (1 - shift n) := by
    have h : ((constants n (parameterT n)).uHigh : Real) <
        ((constants n (parameterT n)).shift : Real) *
          (1 - ((constants n (parameterT n)).shift : Real)) := by
      exact_mod_cast hd.1
    rw [constants_uHigh_real n (parameterT n) hn4,
      constants_shift_real n (parameterT n) (by omega)] at h
    simpa [U] using h
  have hL0 : 0 < 1 - 2 * gamma n * shift n -
      2 * (1 - gamma n) * U := by
    have h : (0 : Real) <
        1 - 2 * ((constants n (parameterT n)).gamma : Real) *
          ((constants n (parameterT n)).shift : Real) -
        2 * (1 - ((constants n (parameterT n)).gamma : Real)) *
          ((constants n (parameterT n)).uHigh : Real) := by
      exact_mod_cast hd.2.1
    rw [constants_gamma_real n (parameterT n) (by omega),
      constants_shift_real n (parameterT n) (by omega),
      constants_uHigh_real n (parameterT n) hn4] at h
    simpa [U] using h
  have hdhReal : (dh : Real) =
      (U - gamma n * shift n ^ 2) /
        (1 - 2 * gamma n * shift n - 2 * (1 - gamma n) * U) := by
    have h : (dh : Real) =
        (((constants n (parameterT n)).uHigh : Real) -
          ((constants n (parameterT n)).gamma : Real) *
            ((constants n (parameterT n)).shift : Real) ^ 2) /
        (1 - 2 * ((constants n (parameterT n)).gamma : Real) *
            ((constants n (parameterT n)).shift : Real) -
          2 * (1 - ((constants n (parameterT n)).gamma : Real)) *
            ((constants n (parameterT n)).uHigh : Real)) := by
      exact_mod_cast hd.2.2.1
    rw [constants_gamma_real n (parameterT n) (by omega),
      constants_shift_real n (parameterT n) (by omega),
      constants_uHigh_real n (parameterT n) hn4] at h
    simpa [U] using h
  have hT0 : 0 ≤ LargeEven.defectTotalBound n := by
    have hsum : (∑ i, rowDefectU B fd.H i) ≤
        LargeEven.defectTotalBound n := by
      simpa [LargeEven.defectTotalBound] using global_defect_budget (by omega) fd
    exact (Finset.sum_nonneg (fun i _ =>
      rowDefectU_nonneg B fd.H hB0 hB1 (by omega) i)).trans hsum
  intro i
  have hrow : rowDefectU B fd.H (e i) ≤ U := by
    refine Fin.lastCases ?_ (fun j => ?_) i
    · exact hlast.trans (by
        dsimp [U]
        exact finite_uLow_le_uHigh (by omega) (parameterT_lt hn4 hn6)
          _ hT0)
    · exact hordinary j
  exact selected_sigma_le_certificate_delta hn4 hnHalf hB0 hB1 (e i)
    U (dh : Real) hrow (hweight i) hUs hL0 hdhReal

/-- The exact rational square-root enclosure in the intersection pre-check
bounds the actual mixed `BH` entry. -/
theorem finite_BH_le_certificate_root
    {n : Nat} (hn4 : 4 ≤ n)
    {B H : RMatrix n} (hB0 : EntrywiseNonnegative B)
    (hB1 : EntrywiseLEOne B) (i j : Fin n) (U sr : Real)
    (hrow : rowDefectU B H j ≤ U) (hU0 : 0 ≤ U)
    (hsr0 : 0 ≤ sr) (hsq : n * U ≤ sr ^ 2) :
    |(B * H) i j| ≤ sr := by
  have hg0 : 0 ≤ gamma n := le_of_lt (gamma_pos (by omega))
  have hhU : columnHsq H j ≤ U := by
    unfold rowDefectU at hrow
    have hu0 := rowU_nonneg B hB0 hB1 j
    have hc0 := mul_nonneg hg0 (sq_nonneg (centeredRow n B j))
    linarith
  have hr := row_sq_le_card B hB0 hB1 i
  have hc := BH_cauchy_sq B H i j
  have habs0 := abs_nonneg ((B * H) i j)
  have hn0 : (0 : Real) ≤ n := by positivity
  have hsqle : |(B * H) i j| ^ 2 ≤ sr ^ 2 := by
    calc
      |(B * H) i j| ^ 2 ≤ (∑ k, B i k ^ 2) * columnHsq H j := hc
      _ ≤ (n : Real) * U :=
        mul_le_mul hr hhU (columnHsq_nonneg H j) hn0
      _ ≤ sr ^ 2 := hsq
  nlinarith

theorem sqrtUpper_nonneg (x : Rat) : 0 ≤ sqrtUpper x := by
  unfold sqrtUpper
  split
  · norm_num
  · dsimp only
    split <;> positivity

/-- Integer separation for the actual selected rounded rows.  This is the
matrix extraction theorem corresponding to (4.14)--(4.22). -/
theorem finite_selected_intersections
    {n half : Nat} (hn4 : 4 ≤ n) (hn6 : n ≠ 6)
    (hnHalf : n = 2 * half)
    {B : RMatrix n} (fd : FrankelUrschelData n B)
    (hB0 : EntrywiseNonnegative B) (hB1 : EntrywiseLEOne B)
    (e : Fin (parameterT n + 1) ↪ Fin n)
    (hordinary : ∀ i : Fin (parameterT n),
      rowDefectU B fd.H (e i.castSucc) ≤
        LargeEven.defectTotalBound n / (n - parameterT n : Nat))
    (hlast : rowDefectU B fd.H (e (Fin.last (parameterT n))) ≤
      LargeEven.defectTotalBound n / n)
    (hweight : ∀ i, weight B (e i) = half)
    (dh : Rat)
    (hdh : fixedWeightDelta? (constants n (parameterT n)) = some dh)
    (hintercheck : intersectionCheck n (constants n (parameterT n)) dh = true) :
    ∀ i j, i ≠ j → roundedInner B (e i) (e j) = n / 4 := by
  have hsigma := finite_selected_sigma_bound hn4 hn6 hnHalf fd hB0 hB1 e
    hordinary hlast hweight dh hdh
  have hc := intersectionCheck_sound n (constants n (parameterT n)) dh hintercheck
  let U : Real := LargeEven.defectTotalBound n / (n - parameterT n : Nat)
  let sr : Real := (sqrtUpper (n * (constants n (parameterT n)).uHigh) : Rat)
  have hUeq : ((constants n (parameterT n)).uHigh : Real) = U :=
    constants_uHigh_real n (parameterT n) hn4
  have hsr0 : 0 ≤ sr := by
    dsimp [sr]
    exact_mod_cast (sqrtUpper_nonneg
      (n * (constants n (parameterT n)).uHigh))
  have hsrsq : (n : Real) * U ≤ sr ^ 2 := by
    have h : (n : Real) * ((constants n (parameterT n)).uHigh : Real) ≤
        (sqrtUpper (n * (constants n (parameterT n)).uHigh) : Real) ^ 2 := by
      exact_mod_cast hc.2.1
    simpa [sr, hUeq] using h
  have hpairError :
      |((constants n (parameterT n)).pairCenter : Real) - (n / 4 : Nat)| +
        (2 * (1 + ((constants n (parameterT n)).p : Real)) * (dh : Real) +
          ((constants n (parameterT n)).a2 : Real) * (dh : Real) ^ 2 + sr) < 1 := by
    have h :
        |((constants n (parameterT n)).pairCenter : Real) - (n / 4 : Nat)| +
          (2 * (1 + ((constants n (parameterT n)).p : Real)) * (dh : Real) +
            ((constants n (parameterT n)).a2 : Real) * (dh : Real) ^ 2 +
            (sqrtUpper (n * (constants n (parameterT n)).uHigh) : Real)) < 1 := by
      exact_mod_cast hc.2.2
    simpa [sr] using h
  intro i j hij
  have hef : e i ≠ e j := fun h => hij (e.injective h)
  have hUi : rowDefectU B fd.H (e i) ≤ U := by
    refine Fin.lastCases ?_ (fun k => ?_) i
    · have hT0 : 0 ≤ LargeEven.defectTotalBound n := by
        have hsum : (∑ x, rowDefectU B fd.H x) ≤
            LargeEven.defectTotalBound n := by
          simpa [LargeEven.defectTotalBound] using global_defect_budget (by omega) fd
        exact (Finset.sum_nonneg (fun x _ =>
          rowDefectU_nonneg B fd.H hB0 hB1 (by omega) x)).trans hsum
      exact hlast.trans (finite_uLow_le_uHigh (by omega)
        (parameterT_lt hn4 hn6) _ hT0)
    · exact hordinary k
  have hUj : rowDefectU B fd.H (e j) ≤ U := by
    refine Fin.lastCases ?_ (fun k => ?_) j
    · have hT0 : 0 ≤ LargeEven.defectTotalBound n := by
        have hsum : (∑ x, rowDefectU B fd.H x) ≤
            LargeEven.defectTotalBound n := by
          simpa [LargeEven.defectTotalBound] using global_defect_budget (by omega) fd
        exact (Finset.sum_nonneg (fun x _ =>
          rowDefectU_nonneg B fd.H hB0 hB1 (by omega) x)).trans hsum
      exact hlast.trans (finite_uLow_le_uHigh (by omega)
        (parameterT_lt hn4 hn6) _ hT0)
    · exact hordinary k
  have hU0 : 0 ≤ U := le_trans (rowDefectU_nonneg B fd.H hB0 hB1
    (by omega) (e i)) hUi
  have hBH := finite_BH_le_certificate_root hn4 hB0 hB1 (e i) (e j)
    U sr hUj hU0 hsr0 hsrsq
  have hepsi := abs_epsilon_le_sigma B (e i)
  have hepsj := abs_epsilon_le_sigma B (e j)
  have hp0 : 0 ≤ pairSlope n := by
    rw [pairSlope_formula (by omega)]
    have hnR : (2 : Real) < n := by exact_mod_cast (show 2 < n by omega)
    exact div_nonneg (by linarith)
      (mul_nonneg (by norm_num) (by linarith))
  have ha20 : 0 ≤ aTwo n := by
    unfold aTwo
    have hnR : (2 : Real) < n := by exact_mod_cast (show 2 < n by omega)
    exact div_nonneg (by linarith)
      (mul_nonneg (by linarith) (by linarith))
  have hid := fixed_weight_pair_identity hnHalf fd (e i) (e j) hef
    (hweight i) (hweight j)
  have abs_add_five (A B C D E : Real) :
      |A + B + C + D + E| ≤ |A| + |B| + |C| + |D| + |E| := by
    calc
      _ ≤ |A + B + C + D| + |E| := abs_add_le _ _
      _ ≤ (|A + B + C| + |D|) + |E| :=
        add_le_add_right (abs_add_le _ _) _
      _ ≤ ((|A + B| + |C|) + |D|) + |E| :=
        add_le_add_right (add_le_add_right (abs_add_le _ _) _) _
      _ ≤ (((|A| + |B|) + |C|) + |D|) + |E| :=
        add_le_add_right (add_le_add_right
          (add_le_add_right (abs_add_le _ _) _) _) _
  have hround : |(roundedInner B (e i) (e j) : Real) - pairCenter n| ≤
      2 * (1 + pairSlope n) * (dh : Real) +
        aTwo n * (dh : Real) ^ 2 + sr := by
    calc
      |(roundedInner B (e i) (e j) : Real) - pairCenter n| =
          |pairSlope n * (epsilon B (e i) + epsilon B (e j)) +
            aTwo n * epsilon B (e i) * epsilon B (e j) -
            (B * fd.H) (e i) (e j) -
            (∑ k, error B (e i) k * roundedReal B (e j) k) -
            (∑ k, B (e i) k * error B (e j) k)| := by rw [hid]
      _ ≤ |pairSlope n * (epsilon B (e i) + epsilon B (e j))| +
          |aTwo n * epsilon B (e i) * epsilon B (e j)| +
          |(B * fd.H) (e i) (e j)| +
          |∑ k, error B (e i) k * roundedReal B (e j) k| +
          |∑ k, B (e i) k * error B (e j) k| := by
            convert abs_add_five
              (pairSlope n * (epsilon B (e i) + epsilon B (e j)))
              (aTwo n * epsilon B (e i) * epsilon B (e j))
              (-(B * fd.H) (e i) (e j))
              (-(∑ k, error B (e i) k * roundedReal B (e j) k))
              (-(∑ k, B (e i) k * error B (e j) k)) using 1 <;>
              simp only [abs_neg] <;> ring
      _ ≤ 2 * (1 + pairSlope n) * (dh : Real) +
          aTwo n * (dh : Real) ^ 2 + sr := by
        have hei : |epsilon B (e i)| ≤ (dh : Real) := hepsi.trans (hsigma i)
        have hej : |epsilon B (e j)| ≤ (dh : Real) := hepsj.trans (hsigma j)
        have hdh0 : 0 ≤ (dh : Real) := by
          have hd := fixedWeightDelta_sound (constants n (parameterT n)) dh hdh
          exact_mod_cast hd.2.2.2.1
        have hsum : |epsilon B (e i) + epsilon B (e j)| ≤ 2 * (dh : Real) := by
          calc
            _ ≤ |epsilon B (e i)| + |epsilon B (e j)| := abs_add _ _
            _ ≤ _ := by linarith
        have hprod : |epsilon B (e i) * epsilon B (e j)| ≤ (dh : Real) ^ 2 := by
          rw [abs_mul]
          nlinarith [abs_nonneg (epsilon B (e i)), abs_nonneg (epsilon B (e j))]
        have h1 : |pairSlope n * (epsilon B (e i) + epsilon B (e j))| ≤
            pairSlope n * (2 * (dh : Real)) := by
          rw [abs_mul, abs_of_nonneg hp0]
          exact mul_le_mul_of_nonneg_left hsum hp0
        have h2 : |aTwo n * epsilon B (e i) * epsilon B (e j)| ≤
            aTwo n * (dh : Real) ^ 2 := by
          rw [show aTwo n * epsilon B (e i) * epsilon B (e j) =
            aTwo n * (epsilon B (e i) * epsilon B (e j)) by ring,
            abs_mul, abs_of_nonneg ha20]
          exact mul_le_mul_of_nonneg_left hprod ha20
        have h3 := abs_error_rounded_sum_le_sigma_generic B (e i) (e j)
        have h4 := abs_B_error_sum_le_sigma B hB0 hB1 (e i) (e j)
        linarith [hBH, h3.trans (hsigma i), h4.trans (hsigma j)]
  apply nat_eq_of_centered_error (roundedInner B (e i) (e j)) (n / 4)
    (pairCenter n)
    (2 * (1 + pairSlope n) * (dh : Real) + aTwo n * (dh : Real) ^ 2 + sr)
  · have hdh0 : 0 ≤ (dh : Real) := by
      have hd := fixedWeightDelta_sound (constants n (parameterT n)) dh hdh
      exact_mod_cast hd.2.2.2.1
    positivity
  · exact hround
  · rw [← constants_pairCenter_real n (parameterT n) hn4,
      ← constants_p_real n (parameterT n) (by omega),
      ← constants_a2_real n (parameterT n) (by omega)]
    linarith

def finiteSign (n : Nat) : Real :=
  if (n / 2 + 1) % 2 = 1 then -1 else 1

theorem finiteSign_abs (n : Nat) : |finiteSign n| = 1 := by
  unfold finiteSign
  split <;> norm_num

theorem constants_signalCenter_real (n t : Nat) (hn4 : 4 ≤ n) :
    ((constants n t).signalCenter : Real) =
      finiteSign n * (pairCenter n - (n / 4 : Nat)) := by
  unfold constants finiteSign pairCenter beta aOne aTwo shift
  dsimp only
  split <;> push_cast <;>
    rw [Nat.cast_sub (by omega : 1 ≤ n), Nat.cast_sub (by omega : 2 ≤ n)] <;>
    ring

theorem finiteSign_of_not_two_mod_four {n : Nat} (heven : Even n)
    (hnot : ¬n % 4 = 2) : finiteSign n = -1 := by
  rcases heven with ⟨k, rfl⟩
  have hk : k % 2 = 0 := by omega
  have hcond : ((k + k) / 2 + 1) % 2 = 1 := by omega
  simp [finiteSign, hcond]

theorem finiteSign_of_two_mod_four {n : Nat} (hmod : n % 4 = 2) :
    finiteSign n = 1 := by
  unfold finiteSign
  have hhalf : (n / 2 + 1) % 2 = 0 := by omega
  simp [hhalf]

/-- Soundness of the four-corner minimization used in the sign-sensitive
finite cells.  The expression is bilinear, so two successive affine endpoint
arguments suffice. -/
theorem bilinear_four_corner_lower
    (a b c K de df e f : Real)
    (hde : 0 ≤ de) (hdf : 0 ≤ df)
    (heL : -de ≤ e) (heU : e ≤ de)
    (hfL : -df ≤ f) (hfU : f ≤ df) :
    min (min (a * (-de) * (-df) + b * (-de) + c * (-df) + K)
             (a * (-de) * df + b * (-de) + c * df + K))
        (min (a * de * (-df) + b * de + c * (-df) + K)
             (a * de * df + b * de + c * df + K)) ≤
      a * e * f + b * e + c * f + K := by
  let g : Real → Real → Real := fun x y => a * x * y + b * x + c * y + K
  have hf (x : Real) : min (g x (-df)) (g x df) ≤ g x f := by
    by_cases hcoef : 0 ≤ a * x + c
    · exact (min_le_left _ _).trans (by dsimp [g]; nlinarith)
    · have hcoef' : a * x + c ≤ 0 := le_of_not_ge hcoef
      exact (min_le_right _ _).trans (by dsimp [g]; nlinarith)
  have he' : min (g (-de) f) (g de f) ≤ g e f := by
    by_cases hcoef : 0 ≤ a * f + b
    · exact (min_le_left _ _).trans (by dsimp [g]; nlinarith)
    · have hcoef' : a * f + b ≤ 0 := le_of_not_ge hcoef
      exact (min_le_right _ _).trans (by dsimp [g]; nlinarith)
  have hleft :
      min (min (g (-de) (-df)) (g (-de) df))
          (min (g de (-df)) (g de df)) ≤ g (-de) f :=
    (min_le_left _ _).trans (hf (-de))
  have hright :
      min (min (g (-de) (-df)) (g (-de) df))
          (min (g de (-df)) (g de df)) ≤ g de f :=
    (min_le_right _ _).trans (hf de)
  change min (min (g (-de) (-df)) (g (-de) df))
      (min (g de (-df)) (g de df)) ≤ g e f
  exact (le_min hleft hright).trans he'

theorem cellDelta_le_half (c : Constants) (k : Nat) :
    (cellDelta c k : Real) ≤ 1 / 2 := by
  have hroot : (0 : Rat) ≤ sqrtLower (1 - 4 * cellU1 c k) := by
    unfold sqrtLower
    split <;> positivity
  have h : deltaUpper (cellU1 c k) ≤ (1 / 2 : Rat) := by
    unfold deltaUpper
    linarith
  have h' : (deltaUpper (cellU1 c k) : Real) ≤ 1 / 2 := by
    have hc := (Rat.cast_le (K := Real)).2 h
    norm_num at hc ⊢
    exact hc
  simpa [cellDelta] using h'

theorem remaining_energy_le
    (U u0 u gamma s dl eps hsq : Real)
    (hu0 : u0 ≤ u) (hgamma : 0 ≤ gamma)
    (heps : |eps| ≤ dl)
    (hbudget : u + hsq + gamma * (-s + eps) ^ 2 ≤ U)
    (hhsq : 0 ≤ hsq) :
    hsq ≤ U - u0 - gamma * max 0 (s - dl) ^ 2 := by
  have habs : s - dl ≤ |-s + eps| := by
    have hepsUpper : eps ≤ dl := (le_abs_self eps).trans heps
    have hlin : s - dl ≤ s - eps := by linarith
    rw [show -s + eps = -(s - eps) by ring, abs_neg]
    exact hlin.trans (le_abs_self _)
  have hmax : max 0 (s - dl) ≤ |-s + eps| := by
    rw [max_le_iff]
    exact ⟨abs_nonneg _, habs⟩
  have hsqle : max 0 (s - dl) ^ 2 ≤ (-s + eps) ^ 2 := by
    have hmax0 : 0 ≤ max 0 (s - dl) := le_max_left _ _
    nlinarith [sq_abs (-s + eps)]
  nlinarith [mul_nonneg hgamma (sub_nonneg.mpr hsqle)]

def finiteY {n : Nat} {B : RMatrix n} (fd : FrankelUrschelData n B)
    (ell : Fin n) : Fin n → Real := fun k => finiteSign n * fd.H k ell

def finiteZ {t n : Nat} (B : RMatrix n) (fd : FrankelUrschelData n B)
    (e : Fin (t + 1) ↪ Fin n) : Fin (t + 1) → Real :=
  (selectedRoundedRows B e).mulVec (finiteY fd (e (Fin.last t)))

theorem finiteY_sq {n : Nat} {B : RMatrix n}
    (fd : FrankelUrschelData n B) (ell : Fin n) :
    (∑ k, (finiteY fd ell k) ^ 2) = columnHsq fd.H ell := by
  unfold finiteY columnHsq
  have hs : finiteSign n ^ 2 = 1 := by
    have ha := finiteSign_abs n
    nlinarith [sq_abs (finiteSign n)]
  simp_rw [mul_pow, hs, one_mul]

theorem finiteZ_entry {t n : Nat} {B : RMatrix n}
    (fd : FrankelUrschelData n B) (e : Fin (t + 1) ↪ Fin n) (i : Fin (t + 1)) :
    finiteZ B fd e i = finiteSign n *
      (∑ k, roundedReal B (e i) k * fd.H k (e (Fin.last t))) := by
  unfold finiteZ finiteY selectedRoundedRows Matrix.mulVec dotProduct
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro k _
  ring

theorem finite_offdiag_coarse_bound
    {n half : Nat} (hn4 : 4 ≤ n) (hnHalf : n = 2 * half)
    {B : RMatrix n} (fd : FrankelUrschelData n B)
    (hB0 : EntrywiseNonnegative B) (hB1 : EntrywiseLEOne B)
    (i ell : Fin n) (hie : i ≠ ell)
    (hi : weight B i = half) (hell : weight B ell = half)
    (hinter : roundedInner B i ell = n / 4)
    (dh dl sr : Real) (hdh0 : 0 ≤ dh) (hdl0 : 0 ≤ dl) (hsr0 : 0 ≤ sr)
    (hsi : sigma B i ≤ dh) (hsl : sigma B ell ≤ dl)
    (hcol : columnHsq fd.H ell ≤ sr ^ 2) :
    |(∑ k, roundedReal B i k * fd.H k ell) -
        (pairCenter n - (n / 4 : Nat))| ≤
      (1 + pairSlope n) * (dh + dl) + aTwo n * dh * dl + dh * sr := by
  have hp0 : 0 ≤ pairSlope n := by
    rw [pairSlope_formula (by omega)]
    have hnR : (2 : Real) < n := by exact_mod_cast (show 2 < n by omega)
    exact div_nonneg (by linarith) (mul_nonneg (by norm_num) (by linarith))
  have ha20 : 0 ≤ aTwo n := by
    unfold aTwo
    have hnR : (2 : Real) < n := by exact_mod_cast (show 2 < n by omega)
    exact div_nonneg (by linarith) (mul_nonneg (by linarith) (by linarith))
  have hei : |epsilon B i| ≤ dh := (abs_epsilon_le_sigma B i).trans hsi
  have hel : |epsilon B ell| ≤ dl := (abs_epsilon_le_sigma B ell).trans hsl
  have hsum : |epsilon B i + epsilon B ell| ≤ dh + dl :=
    (abs_add _ _).trans (add_le_add hei hel)
  have hprod : |epsilon B i * epsilon B ell| ≤ dh * dl := by
    rw [abs_mul]
    exact mul_le_mul hei hel (abs_nonneg _) hdh0
  have hEH := abs_error_H_sum_le B fd.H i ell dh sr hsi hdh0 hsr0 hcol
  have hid := rounded_H_offdiag_identity hnHalf fd i ell hie hi hell
  rw [hinter] at hid
  let A := pairSlope n * (epsilon B i + epsilon B ell)
  let C := aTwo n * epsilon B i * epsilon B ell
  let P := ∑ k, error B i k * roundedReal B ell k
  let Q := ∑ k, B i k * error B ell k
  let R := ∑ k, error B i k * fd.H k ell
  have htri : |A + C - P - Q - R| ≤ |A| + |C| + |P| + |Q| + |R| := by
    calc
      _ ≤ |A + C - P - Q| + |R| := by
        simpa only [sub_eq_add_neg, abs_neg] using abs_add_le (A + C - P - Q) (-R)
      _ ≤ (|A + C - P| + |Q|) + |R| := by
        gcongr
        simpa only [sub_eq_add_neg, abs_neg] using abs_add_le (A + C - P) (-Q)
      _ ≤ ((|A + C| + |P|) + |Q|) + |R| := by
        gcongr
        simpa only [sub_eq_add_neg, abs_neg] using abs_add_le (A + C) (-P)
      _ ≤ _ := by gcongr; exact abs_add_le A C
  have hA : |A| ≤ pairSlope n * (dh + dl) := by
    dsimp [A]
    rw [abs_mul, abs_of_nonneg hp0]
    exact mul_le_mul_of_nonneg_left hsum hp0
  have hC : |C| ≤ aTwo n * dh * dl := by
    dsimp [C]
    rw [show aTwo n * epsilon B i * epsilon B ell =
      aTwo n * (epsilon B i * epsilon B ell) by ring,
      abs_mul, abs_of_nonneg ha20]
    convert mul_le_mul_of_nonneg_left hprod ha20 using 1 <;> ring
  have hP : |P| ≤ dh := (abs_error_rounded_sum_le_sigma_generic B i ell).trans hsi
  have hQ : |Q| ≤ dl := (abs_B_error_sum_le_sigma B hB0 hB1 i ell).trans hsl
  have hR : |R| ≤ dh * sr := by simpa [R] using hEH
  have : |A + C - P - Q - R| ≤
      pairSlope n * (dh + dl) + aTwo n * dh * dl + dh + dl + dh * sr :=
    htri.trans (by linarith)
  calc
    |(∑ k, roundedReal B i k * fd.H k ell) -
        (pairCenter n - (n / 4 : Nat))| = |A + C - P - Q - R| := by
          rw [hid]
          congr 1
          simp only [A, C, P, Q, R]
          ring
    _ ≤ pairSlope n * (dh + dl) + aTwo n * dh * dl + dh + dl + dh * sr := this
    _ = (1 + pairSlope n) * (dh + dl) + aTwo n * dh * dl + dh * sr := by ring

theorem finite_offdiag_signed_bound
    {n half : Nat} (hn4 : 4 ≤ n) (hnHalf : n = 2 * half)
    {B : RMatrix n} (fd : FrankelUrschelData n B)
    (hB0 : EntrywiseNonnegative B) (hB1 : EntrywiseLEOne B)
    (i ell : Fin n) (hie : i ≠ ell)
    (hi : weight B i = half) (hell : weight B ell = half)
    (hinter : roundedInner B i ell = n / 4)
    (dh dl sr : Real) (hdh0 : 0 ≤ dh) (hdl0 : 0 ≤ dl) (hsr0 : 0 ≤ sr)
    (hsi : sigma B i ≤ dh) (hsl : sigma B ell ≤ dl)
    (hcol : columnHsq fd.H ell ≤ sr ^ 2) :
    pairCenter n - (n / 4 : Nat) +
      min (min
        (pairSlope n * (-dh + -dl) + aTwo n * (-dh) * (-dl) -
          (dh + -dh) / 2 - (dl + -dl) / 2 - dh * sr)
        (pairSlope n * (-dh + dl) + aTwo n * (-dh) * dl -
          (dh + -dh) / 2 - (dl + dl) / 2 - dh * sr))
      (min
        (pairSlope n * (dh + -dl) + aTwo n * dh * (-dl) -
          (dh + dh) / 2 - (dl + -dl) / 2 - dh * sr)
        (pairSlope n * (dh + dl) + aTwo n * dh * dl -
          (dh + dh) / 2 - (dl + dl) / 2 - dh * sr)) ≤
      ∑ k, roundedReal B i k * fd.H k ell := by
  have hei := abs_epsilon_le_sigma B i
  have hel := abs_epsilon_le_sigma B ell
  have hei' : |epsilon B i| ≤ dh := hei.trans hsi
  have hel' : |epsilon B ell| ≤ dl := hel.trans hsl
  have hcorn := bilinear_four_corner_lower (aTwo n)
    (pairSlope n - 1 / 2) (pairSlope n - 1 / 2)
    (-(dh + dl) / 2 - dh * sr) dh dl (epsilon B i) (epsilon B ell)
    hdh0 hdl0 (neg_le_of_abs_le hei') (le_of_abs_le hei')
    (neg_le_of_abs_le hel') (le_of_abs_le hel')
  have hP := error_rounded_sum_le_positive_mass B i ell
  have hQ := B_error_sum_le_positive_mass B hB0 hB1 i ell
  have hEH := abs_error_H_sum_le B fd.H i ell dh sr hsi hdh0 hsr0 hcol
  have hR : (∑ k, error B i k * fd.H k ell) ≤ dh * sr :=
    (le_abs_self _).trans hEH
  have hid := rounded_H_offdiag_identity hnHalf fd i ell hie hi hell
  rw [hinter] at hid
  rw [hid]
  have hdev :
      min (min
        (pairSlope n * (-dh + -dl) + aTwo n * (-dh) * (-dl) -
          (dh + -dh) / 2 - (dl + -dl) / 2 - dh * sr)
        (pairSlope n * (-dh + dl) + aTwo n * (-dh) * dl -
          (dh + -dh) / 2 - (dl + dl) / 2 - dh * sr))
      (min
        (pairSlope n * (dh + -dl) + aTwo n * dh * (-dl) -
          (dh + dh) / 2 - (dl + -dl) / 2 - dh * sr)
        (pairSlope n * (dh + dl) + aTwo n * dh * dl -
          (dh + dh) / 2 - (dl + dl) / 2 - dh * sr)) ≤
      pairSlope n * (epsilon B i + epsilon B ell) +
        aTwo n * epsilon B i * epsilon B ell -
        (dh + epsilon B i) / 2 - (dl + epsilon B ell) / 2 - dh * sr := by
    convert hcorn using 1 <;> ring
  linarith

theorem finite_diag_bound
    {n half : Nat} (hn4 : 4 ≤ n) (hnHalf : n = 2 * half)
    {B : RMatrix n} (fd : FrankelUrschelData n B)
    (hB0 : EntrywiseNonnegative B) (hB1 : EntrywiseLEOne B)
    (ell : Fin n) (hell : weight B ell = half)
    (dl sr u1 : Real) (hdl0 : 0 ≤ dl) (hsr0 : 0 ≤ sr)
    (hu1 : rowU B ell ≤ u1) (hsl : sigma B ell ≤ dl)
    (hcol : columnHsq fd.H ell ≤ sr ^ 2) :
    |finiteSign n * (∑ k, roundedReal B ell k * fd.H k ell)| ≤
      u1 + |2 * pairSlope n - 1| * dl + aTwo n * dl ^ 2 + dl * sr := by
  have hu0 := rowU_nonneg B hB0 hB1 ell
  have ha20 : 0 ≤ aTwo n := by
    unfold aTwo
    have hnR : (2 : Real) < n := by exact_mod_cast (show 2 < n by omega)
    exact div_nonneg (by linarith) (mul_nonneg (by linarith) (by linarith))
  have heps : |epsilon B ell| ≤ dl := (abs_epsilon_le_sigma B ell).trans hsl
  have hepssq : epsilon B ell ^ 2 ≤ dl ^ 2 := by
    have hm := mul_nonneg (sub_nonneg.mpr heps)
      (add_nonneg hdl0 (abs_nonneg (epsilon B ell)))
    nlinarith [sq_abs (epsilon B ell)]
  have hEH := abs_error_H_sum_le B fd.H ell ell dl sr hsl hdl0 hsr0 hcol
  have hBH := fixed_weight_BH_diag_identity (by omega) hnHalf fd ell hell
  have hround := rounded_H_eq_BH_sub_errorH B fd.H ell ell
  rw [hBH] at hround
  have hcore :
      |rowU B ell + (2 * pairSlope n - 1) * epsilon B ell +
          aTwo n * epsilon B ell ^ 2 -
          (∑ k, error B ell k * fd.H k ell)| ≤
        u1 + |2 * pairSlope n - 1| * dl + aTwo n * dl ^ 2 + dl * sr := by
    calc
      _ ≤ |rowU B ell| + |(2 * pairSlope n - 1) * epsilon B ell| +
          |aTwo n * epsilon B ell ^ 2| +
          |∑ k, error B ell k * fd.H k ell| := by
            have h := abs_add_le
              (rowU B ell + (2 * pairSlope n - 1) * epsilon B ell +
                aTwo n * epsilon B ell ^ 2)
              (-(∑ k, error B ell k * fd.H k ell))
            rw [abs_neg] at h
            calc
              _ ≤ |rowU B ell + (2 * pairSlope n - 1) * epsilon B ell +
                    aTwo n * epsilon B ell ^ 2| +
                  |∑ k, error B ell k * fd.H k ell| := h
              _ ≤ (|rowU B ell + (2 * pairSlope n - 1) * epsilon B ell| +
                    |aTwo n * epsilon B ell ^ 2|) +
                  |∑ k, error B ell k * fd.H k ell| := by gcongr; exact abs_add_le _ _
              _ ≤ _ := by gcongr; exact abs_add_le _ _
      _ ≤ _ := by
        rw [abs_of_nonneg hu0, abs_mul, abs_mul,
          abs_of_nonneg ha20, abs_of_nonneg (sq_nonneg (epsilon B ell))]
        have hcoef := mul_le_mul_of_nonneg_left heps (abs_nonneg (2 * pairSlope n - 1))
        have ha2 := mul_le_mul_of_nonneg_left hepssq ha20
        linarith
  rw [hround, abs_mul, finiteSign_abs, one_mul]
  exact hcore

theorem finite_defectTotalBound_pos {n : Nat} (hn4 : 4 ≤ n)
    (heven : Even n) : 0 < LargeEven.defectTotalBound n := by
  by_cases h4 : n = 4
  · subst n
    norm_num [LargeEven.defectTotalBound, tau]
  · have hn6 : 6 ≤ n := by
      rcases heven with ⟨k, hk⟩
      omega
    unfold LargeEven.defectTotalBound
    have hnR : (6 : Real) ≤ n := by exact_mod_cast hn6
    exact mul_pos
      (div_pos (mul_pos (by positivity) (by linarith))
        (mul_pos (by norm_num) (sq_pos_of_pos (by linarith))))
      (LargeEven.tau_pos hn6)

/-- Locate the actual distinguished row in one of the 4000 checked cells and
recover the exact `checkCell` proof object for that cell. -/
theorem finite_distinguished_cell
    {n : Nat} (hn4 : 4 ≤ n) (heven : Even n)
    (hc : CheckedOrder n) (u : Real)
    (hu0 : 0 ≤ u)
    (huU : u ≤ LargeEven.defectTotalBound n / n) :
    ∃ k dh before after,
      k < grid ∧
      fixedWeightDelta? (constants n (parameterT n)) = some dh ∧
      checkCell n (parameterT n) (decide (n % 4 = 2))
        (constants n (parameterT n)) dh k before = some after ∧
      (((cellU0 (constants n (parameterT n)) k : Rat) : Real) ≤ u) ∧
      (u ≤ ((cellU1 (constants n (parameterT n)) k : Rat) : Real)) := by
  let Uell : Real := LargeEven.defectTotalBound n / n
  have hUell : 0 < Uell := div_pos (finite_defectTotalBound_pos hn4 heven)
    (by exact_mod_cast (show 0 < n by omega))
  rcases grid_interval_cover Uell u hUell hu0 huU with ⟨k, hk, hu0k, huk1⟩
  rcases checkedOrder_every_cell hc k hk with ⟨dh, before, after, hdh, hcell⟩
  refine ⟨k, dh, before, after, hk, hdh, hcell, ?_, ?_⟩
  · rw [show ((cellU0 (constants n (parameterT n)) k : Rat) : Real) =
        Uell * k / grid by
      unfold cellU0
      push_cast
      rw [constants_uLow_real n (parameterT n) hn4]]
    exact hu0k
  · rw [show ((cellU1 (constants n (parameterT n)) k : Rat) : Real) =
        Uell * (k + 1) / grid by
      unfold cellU1
      push_cast
      rw [constants_uLow_real n (parameterT n) hn4]]
    exact huk1

theorem cellU0_real (n t k : Nat) (hn4 : 4 ≤ n) :
    ((cellU0 (constants n t) k : Rat) : Real) =
      LargeEven.defectTotalBound n / n * k / grid := by
  unfold cellU0
  push_cast
  rw [constants_uLow_real n t hn4]

theorem cellU1_real (n t k : Nat) (hn4 : 4 ≤ n) :
    ((cellU1 (constants n t) k : Rat) : Real) =
      LargeEven.defectTotalBound n / n * (k + 1) / grid := by
  unfold cellU1
  push_cast
  rw [constants_uLow_real n t hn4]

theorem cellRemaining_real (n t k : Nat) (hn4 : 4 ≤ n) :
    ((cellRemaining (constants n t) k : Rat) : Real) =
      LargeEven.defectTotalBound n / n -
        ((cellU0 (constants n t) k : Rat) : Real) -
        gamma n * max 0
          (shift n - ((cellDelta (constants n t) k : Rat) : Real)) ^ 2 := by
  unfold cellRemaining cellClosest
  push_cast
  rw [constants_uLow_real n t hn4, constants_gamma_real n t (by omega),
    constants_shift_real n t (by omega)]

theorem cellDiagBound_real (n t k : Nat) (hn4 : 4 ≤ n) :
    ((cellDiagBound (constants n t) k : Rat) : Real) =
      ((cellU1 (constants n t) k : Rat) : Real) +
        |2 * pairSlope n - 1| * ((cellDelta (constants n t) k : Rat) : Real) +
        aTwo n * ((cellDelta (constants n t) k : Rat) : Real) ^ 2 +
        ((cellDelta (constants n t) k : Rat) : Real) *
          ((cellSqrt (constants n t) k : Rat) : Real) := by
  unfold cellDiagBound
  push_cast
  rw [constants_p_real n t (by omega), constants_a2_real n t (by omega)]

theorem cellEll_false_real (n t k : Nat) (hn4 : 4 ≤ n)
    (hmod : ¬n % 4 = 2) (dh : Rat) :
    ((cellEll (decide (n % 4 = 2)) (constants n t) dh k : Rat) : Real) =
      finiteSign n * (pairCenter n - (n / 4 : Nat)) -
        ((1 + pairSlope n) * ((dh : Real) +
          ((cellDelta (constants n t) k : Rat) : Real)) +
        aTwo n * (dh : Real) * ((cellDelta (constants n t) k : Rat) : Real) +
        (dh : Real) * ((cellSqrt (constants n t) k : Rat) : Real)) := by
  unfold cellEll
  simp only [decide_eq_false hmod, Bool.false_eq_true, ↓reduceIte]
  push_cast
  rw [constants_signalCenter_real n t hn4,
    constants_p_real n t (by omega), constants_a2_real n t (by omega)]

theorem cellEll_true_real (n t k : Nat) (hn4 : 4 ≤ n)
    (hmod : n % 4 = 2) (dh : Rat) :
    ((cellEll (decide (n % 4 = 2)) (constants n t) dh k : Rat) : Real) =
      finiteSign n * (pairCenter n - (n / 4 : Nat)) +
      min (min
        (pairSlope n * (-(dh : Real) +
            -((cellDelta (constants n t) k : Rat) : Real)) +
          aTwo n * (-(dh : Real)) *
            (-((cellDelta (constants n t) k : Rat) : Real)) -
          ((dh : Real) + -(dh : Real)) / 2 -
          (((cellDelta (constants n t) k : Rat) : Real) +
            -((cellDelta (constants n t) k : Rat) : Real)) / 2 -
          (dh : Real) * ((cellSqrt (constants n t) k : Rat) : Real))
        (pairSlope n * (-(dh : Real) +
            ((cellDelta (constants n t) k : Rat) : Real)) +
          aTwo n * (-(dh : Real)) *
            ((cellDelta (constants n t) k : Rat) : Real) -
          ((dh : Real) + -(dh : Real)) / 2 -
          (((cellDelta (constants n t) k : Rat) : Real) +
            ((cellDelta (constants n t) k : Rat) : Real)) / 2 -
          (dh : Real) * ((cellSqrt (constants n t) k : Rat) : Real)))
      (min
        (pairSlope n * ((dh : Real) +
            -((cellDelta (constants n t) k : Rat) : Real)) +
          aTwo n * (dh : Real) *
            (-((cellDelta (constants n t) k : Rat) : Real)) -
          ((dh : Real) + (dh : Real)) / 2 -
          (((cellDelta (constants n t) k : Rat) : Real) +
            -((cellDelta (constants n t) k : Rat) : Real)) / 2 -
          (dh : Real) * ((cellSqrt (constants n t) k : Rat) : Real))
        (pairSlope n * ((dh : Real) +
            ((cellDelta (constants n t) k : Rat) : Real)) +
          aTwo n * (dh : Real) *
            ((cellDelta (constants n t) k : Rat) : Real) -
          ((dh : Real) + (dh : Real)) / 2 -
          (((cellDelta (constants n t) k : Rat) : Real) +
            ((cellDelta (constants n t) k : Rat) : Real)) / 2 -
          (dh : Real) * ((cellSqrt (constants n t) k : Rat) : Real))) := by
  unfold cellEll
  simp only [decide_eq_true hmod, ↓reduceIte]
  push_cast
  rw [constants_signalCenter_real n t hn4,
    constants_p_real n t (by omega), constants_a2_real n t (by omega)]

end
end FiniteMatrix
end SMatrix


==> anc/SMatrixLean/SMatrix/FiniteSoundness.lean <==
import SMatrix.FiniteBounds

open scoped BigOperators

namespace SMatrix

noncomputable section

/-- Mathematical endpoint of one accepted finite-checker cell.  This theorem
connects the derivative checks and positive margin to the actual Gram
projection problem, rather than merely to a Boolean computation. -/
theorem finite_box_contradiction
    {t n : Nat} (D : Matrix (Fin (t + 1)) (Fin n) Real)
    (y : Fin n → Real) (q rho L b hsq : Real)
    (hq : 0 < q) (hrho : 0 ≤ rho)
    (hGram : D * D.transpose = gramMatrix (t + 1) q rho)
    (hordinary : ∀ i : Fin t, L ≤ (D.mulVec y) i.castSucc)
    (hlast : |(D.mulVec y) (Fin.last t)| ≤ b)
    (hfirst : rho * b < L * (q + rho))
    (hlastDeriv : b * (q + rho * t) < rho * t * L)
    (hy : (∑ k, y k ^ 2) ≤ hsq)
    (hmargin : hsq <
      ((t : Real) * L ^ 2 + b ^ 2) / q -
        rho / (q * (q + (t + 1 : Nat) * rho)) *
          ((t : Real) * L + b) ^ 2) : False := by
  let z : Fin (t + 1) → Real := D.mulVec y
  let x : Fin t → Real := fun i => z i.castSucc - L
  let e : Real := z (Fin.last t) - b
  have hx : ∀ i, 0 ≤ x i := by
    intro i
    dsimp [x, z]
    linarith [hordinary i]
  have he : e ≤ 0 := by
    have hzle : z (Fin.last t) ≤ b :=
      (le_abs_self _).trans hlast
    dsimp [e]
    linarith
  have hzbox : z = boxVector t L b x e := by
    funext i
    refine Fin.lastCases ?_ (fun j => ?_) i
    · simp [z, x, e]
    · simp [z, x, e]
  have hproj : gramPhi (t + 1) q rho z ≤ ∑ k, y k ^ 2 := by
    exact gram_projection D y q rho hq hrho hGram
  have hbox :
      gramPhi (t + 1) q rho (boxVector t L b (fun _ => 0) 0) ≤
        gramPhi (t + 1) q rho z := by
    rw [hzbox]
    exact gramPhi_box_min t q rho L b x e hq hrho hx he hfirst hlastDeriv
  have hcorner := gramPhi_corner_value t q rho L b
  rw [hcorner] at hbox
  linarith

/-- Rational checker formula rewritten in the exact real Gram-corner form. -/
theorem boxQmin_formula_sound
    (n t : Nat) (ell b qmin : Rat)
    (hn : 4 ≤ n)
    (h : FiniteChecker.boxQmin? n t ell b = some qmin) :
    let q : Rat := ((n + 3) / 4 : Nat)
    let rho : Rat := (n / 4 : Nat)
    qmin = ((t * ell ^ 2 + b ^ 2) / q -
      rho / (q * (q + (t + 1 : Nat) * rho)) * (t * ell + b) ^ 2) ∧
      0 < q ∧ rho * b < ell * (q + rho) ∧
      b * (q + rho * t) < rho * t * ell := by
  unfold FiniteChecker.boxQmin? at h
  dsimp only at h ⊢
  split at h
  · simp at h
  · rename_i hell
    split at h
    · simp at h
    · rename_i hfirst
      split at h
      · simp at h
      · rename_i hlast
        have hell' : 0 < ell := not_not.mp hell
        have hfirst' := not_not.mp hfirst
        have hlast' := not_not.mp hlast
        have hqNat : 0 < (n + 3) / 4 := by omega
        have hqRat : (0 : Rat) < ((n + 3) / 4 : Nat) := by exact_mod_cast hqNat
        injection h with heq
        exact ⟨heq.symm, hqRat, hfirst', hlast'⟩

end
end SMatrix


==> anc/SMatrixLean/SMatrix/FrankelUrschelInterface.lean <==
import SMatrix.Basic
import Mathlib.LinearAlgebra.Matrix.NonsingularInverse
import Mathlib.Tactic.Linarith

open scoped BigOperators Matrix

namespace SMatrix

/-- The three conclusions of Frankel--Urschel Lemma 2.1, packaged with the
actual matrix and the exact row-center vector.  This is data supplied by an
explicit theorem hypothesis; it is not a project axiom.  The published PDF has
an apparent minus-sign typo in an intermediate displayed line, but its stated
Lemma 2.1(3) has the final identity encoded in `matrix_identity`. -/
structure FrankelUrschelData (n : Nat) (B : RMatrix n) where
  H : RMatrix n
  c : Real
  c_nonneg : 0 ≤ c
  c_lt_one : c < 1
  defect_identity :
    (∑ i, centeredRow n B i ^ 2) +
        ((n : Real) - 1) ^ 2 / ((n : Real) - 2) * (∑ i, rowU B i) =
      c * (n : Real) / 4 + (n : Real) / (4 * ((n : Real) - 2) ^ 2)
  H_bound :
    frobSq H ≤
      (n : Real) * ((n : Real) - 2) / (4 * ((n : Real) - 1) ^ 2) *
        ((n : Real) * ((n : Real) ^ 2 - 2 * (n : Real) - 2) /
          (((n : Real) - 2) * ((n : Real) + 1) ^ 2) - c)
  matrix_identity : ∀ i j : Fin n,
    (B * (B.transpose + H)) i j =
      ((n : Real) ^ 2 / (4 * ((n : Real) - 1))) * (1 : RMatrix n) i j +
      ((n : Real) - 1) ^ 3 / (4 * (n : Real) * ((n : Real) - 2)) +
      ((n : Real) - 1) / (2 * (n : Real)) *
        (centeredRow n B i + centeredRow n B j) +
      ((n : Real) - 2) / ((n : Real) * ((n : Real) - 1)) *
        (centeredRow n B i * centeredRow n B j)

/-- Explicit logical boundary for the published input. -/
def FrankelUrschelLemma21 : Prop :=
  ∀ (n : Nat), 2 < n → Even n → ∀ B : RMatrix n,
    EntrywiseNonnegative B → EntrywiseLEOne B → IsUnit B.det →
    frobSq B⁻¹ ≤ (2 * (n : Real) / ((n : Real) + 1)) ^ 2 →
    Nonempty (FrankelUrschelData n B)

noncomputable def tau (n : Nat) : Real :=
  1 / ((n : Real) - 2) ^ 2 +
    (n : Real) * ((n : Real) ^ 2 - 2 * (n : Real) - 2) /
      (((n : Real) - 2) * ((n : Real) + 1) ^ 2)

/-- Scalar algebra behind the exact cancellation of `c` in (1.7)--(1.8).
All divisions and strict domain obligations are explicit. -/
theorem global_defect_cancellation
    (n c r2 u h2 : Real) (hn : 2 < n)
    (hdef : r2 + (n - 1) ^ 2 / (n - 2) * u =
      c * n / 4 + n / (4 * (n - 2) ^ 2))
    (hH : h2 ≤ n * (n - 2) / (4 * (n - 1) ^ 2) *
      (n * (n ^ 2 - 2 * n - 2) / ((n - 2) * (n + 1) ^ 2) - c)) :
    4 / n * r2 + 4 * (n - 1) ^ 2 / (n * (n - 2)) * (u + h2) ≤
      1 / (n - 2) ^ 2 + n * (n ^ 2 - 2 * n - 2) / ((n - 2) * (n + 1) ^ 2) := by
  have hn0 : n ≠ 0 := ne_of_gt (lt_trans (by norm_num) hn)
  have hn2 : n - 2 ≠ 0 := ne_of_gt (sub_pos.mpr hn)
  have hn1 : n - 1 ≠ 0 := ne_of_gt (sub_pos.mpr (lt_trans (by norm_num) hn))
  let K : Real := 4 * (n - 1) ^ 2 / (n * (n - 2))
  have hcoef : 0 < K := by
    dsimp [K]
    have hnpos : 0 < n := lt_trans (by norm_num) hn
    have hn2pos : 0 < n - 2 := sub_pos.mpr hn
    have hn1pos : 0 < n - 1 := sub_pos.mpr (lt_trans (by norm_num) hn)
    exact div_pos (mul_pos (by norm_num) (sq_pos_of_pos hn1pos))
      (mul_pos hnpos hn2pos)
  have hdef_scaled :
      4 / n * r2 + K * u = c + 1 / (n - 2) ^ 2 := by
    calc
      4 / n * r2 + K * u =
          (4 / n) * (r2 + (n - 1) ^ 2 / (n - 2) * u) := by
        dsimp [K]
        field_simp [hn0, hn2]
        ring
      _ = (4 / n) * (c * n / 4 + n / (4 * (n - 2) ^ 2)) := by rw [hdef]
      _ = c + 1 / (n - 2) ^ 2 := by
        field_simp [hn0, hn2]
        ring
  have hH_scaled :
      K * h2 ≤
        n * (n ^ 2 - 2 * n - 2) / ((n - 2) * (n + 1) ^ 2) - c := by
    calc
      K * h2 ≤ K * (n * (n - 2) / (4 * (n - 1) ^ 2) *
          (n * (n ^ 2 - 2 * n - 2) / ((n - 2) * (n + 1) ^ 2) - c)) :=
        mul_le_mul_of_nonneg_left hH (le_of_lt hcoef)
      _ = n * (n ^ 2 - 2 * n - 2) / ((n - 2) * (n + 1) ^ 2) - c := by
        dsimp [K]
        field_simp [hn0, hn1, hn2]
        ring
  calc
    4 / n * r2 + K * (u + h2) =
        (4 / n * r2 + K * u) + K * h2 := by ring
    _ ≤ (c + 1 / (n - 2) ^ 2) +
        (n * (n ^ 2 - 2 * n - 2) / ((n - 2) * (n + 1) ^ 2) - c) :=
      add_le_add (le_of_eq hdef_scaled) hH_scaled
    _ = 1 / (n - 2) ^ 2 +
        n * (n ^ 2 - 2 * n - 2) / ((n - 2) * (n + 1) ^ 2) := by ring

/-- Symmetry of `B * H`, extracted from the exact Frankel--Urschel identity
rather than added as an assumption. -/
theorem BH_symmetric {n : Nat} {B : RMatrix n}
    (fd : FrankelUrschelData n B) (i j : Fin n) :
    (B * fd.H) i j = (B * fd.H) j i := by
  have htotal : (B * (B.transpose + fd.H)) i j =
      (B * (B.transpose + fd.H)) j i := by
    rw [fd.matrix_identity i j, fd.matrix_identity j i]
    by_cases hij : i = j
    · subst j
      rfl
    · have hji : j ≠ i := Ne.symm hij
      simp only [Matrix.one_apply, if_neg hij, if_neg hji]
      ring
  have hBB : (B * B.transpose) i j = (B * B.transpose) j i := by
    simp only [Matrix.mul_apply, Matrix.transpose_apply]
    apply Finset.sum_congr rfl
    intro k _
    ring
  have hexpand : B * (B.transpose + fd.H) =
      B * B.transpose + B * fd.H := Matrix.mul_add _ _ _
  rw [hexpand, Matrix.add_apply, Matrix.add_apply] at htotal
  linarith

end SMatrix


==> anc/SMatrixLean/SMatrix/GramProjection.lean <==
import SMatrix.Rounding
import Mathlib.Algebra.Order.Chebyshev

open scoped BigOperators

namespace SMatrix

noncomputable section

/-- The inverse-Gram quadratic form for `q I + rho J`. -/
def gramPhi (m : Nat) (q rho : Real) (z : Fin m → Real) : Real :=
  (1 / q) * ∑ i, (z i) ^ 2 -
    rho / (q * (q + rho * m)) * (∑ i, z i) ^ 2

def onesMatrix (m : Nat) : Matrix (Fin m) (Fin m) Real := fun _ _ => 1

def gramMatrix (m : Nat) (q rho : Real) : Matrix (Fin m) (Fin m) Real :=
  q • (1 : Matrix (Fin m) (Fin m) Real) + rho • onesMatrix m

def gramInvVec (m : Nat) (q rho : Real) (z : Fin m → Real) : Fin m → Real :=
  fun i => z i / q - rho / (q * (q + rho * m)) * ∑ j, z j

theorem onesMatrix_mulVec (m : Nat) (x : Fin m → Real) :
    (onesMatrix m).mulVec x = fun _ => ∑ i, x i := by
  funext i
  simp [onesMatrix, Matrix.mulVec, dotProduct]

theorem gramMatrix_mul_gramInvVec {m : Nat} {q rho : Real}
    (hq : q ≠ 0) (hden : q + rho * (m : Real) ≠ 0) (z : Fin m → Real) :
    (gramMatrix m q rho).mulVec (gramInvVec m q rho z) = z := by
  have hsum : (∑ i, gramInvVec m q rho z i) =
      (∑ i, z i) / q - (m : Real) *
        (rho / (q * (q + rho * (m : Real))) * ∑ i, z i) := by
    unfold gramInvVec
    rw [Finset.sum_sub_distrib]
    simp_rw [Finset.sum_div]
    rw [Finset.sum_const]
    simp only [Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  unfold gramMatrix
  rw [Matrix.add_mulVec, Matrix.smul_mulVec_assoc, Matrix.one_mulVec,
    Matrix.smul_mulVec_assoc, onesMatrix_mulVec]
  funext i
  simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul]
  rw [hsum]
  unfold gramInvVec
  field_simp [hq, hden]
  ring

theorem gramInvVec_dot (m : Nat) (q rho : Real) (z : Fin m → Real) :
    gramInvVec m q rho z ⬝ᵥ z = gramPhi m q rho z := by
  unfold gramInvVec gramPhi dotProduct
  simp_rw [sub_mul, Finset.sum_sub_distrib]
  have hfirst : (∑ x, z x / q * z x) = 1 / q * ∑ x, z x ^ 2 := by
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro i _
    ring
  have hsecond :
      (∑ x, (rho / (q * (q + rho * ↑m)) * ∑ j, z j) * z x) =
        rho / (q * (q + rho * ↑m)) * (∑ j, z j) ^ 2 := by
    let C : Real := rho / (q * (q + rho * ↑m)) * ∑ j, z j
    change (∑ x, C * z x) = _
    rw [← Finset.mul_sum]
    dsimp [C]
    ring
  rw [hfirst, hsecond]

/-- Least-norm projection inequality extracted from the actual row matrix and
its Gram identity. -/
theorem gram_projection
    {m n : Nat} (D : Matrix (Fin m) (Fin n) Real) (y : Fin n → Real)
    (q rho : Real) (hq : 0 < q) (hrho : 0 ≤ rho)
    (hGram : D * D.transpose = gramMatrix m q rho) :
    gramPhi m q rho (D.mulVec y) ≤ ∑ k, (y k) ^ 2 := by
  let z : Fin m → Real := D.mulVec y
  let x : Fin m → Real := gramInvVec m q rho z
  let v : Fin n → Real := D.transpose.mulVec x
  have hdenpos : 0 < q + rho * (m : Real) := by positivity
  have hnormal : D.mulVec v = z := by
    dsimp [v]
    rw [Matrix.mulVec_mulVec, hGram]
    exact gramMatrix_mul_gramInvVec (ne_of_gt hq) (ne_of_gt hdenpos) z
  have hyv : y ⬝ᵥ v = gramPhi m q rho z := by
    have hadj : y ⬝ᵥ v = x ⬝ᵥ D.mulVec y := by
      calc
        y ⬝ᵥ v = y ⬝ᵥ Matrix.vecMul x D := by
          rw [show v = D.transpose.mulVec x by rfl, Matrix.mulVec_transpose]
        _ = Matrix.vecMul x D ⬝ᵥ y := dotProduct_comm _ _
        _ = x ⬝ᵥ D.mulVec y := (Matrix.dotProduct_mulVec x D y).symm
    rw [hadj]
    exact gramInvVec_dot m q rho z
  have hvv : v ⬝ᵥ v = gramPhi m q rho z := by
    have hadj : v ⬝ᵥ v = x ⬝ᵥ D.mulVec v := by
      calc
        v ⬝ᵥ v = Matrix.vecMul x D ⬝ᵥ v := by
          rw [show v = D.transpose.mulVec x by rfl, Matrix.mulVec_transpose]
        _ = x ⬝ᵥ D.mulVec v := (Matrix.dotProduct_mulVec x D v).symm
    rw [hadj, hnormal]
    exact gramInvVec_dot m q rho z
  have hsquare : 0 ≤ ∑ k, (y k - v k) ^ 2 := by positivity
  have hexpand : (∑ k, (y k - v k) ^ 2) =
      (∑ k, (y k) ^ 2) - 2 * (y ⬝ᵥ v) + (v ⬝ᵥ v) := by
    unfold dotProduct
    simp_rw [sub_sq, Finset.sum_add_distrib, Finset.sum_sub_distrib]
    have hcross : (∑ x, 2 * y x * v x) = 2 * ∑ x, y x * v x := by
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro i _
      ring
    rw [hcross]
    simp_rw [pow_two]
  rw [hexpand, hyv, hvv] at hsquare
  change gramPhi m q rho z ≤ ∑ k, (y k) ^ 2
  linarith

theorem gramMatrix_of_entries
    {m n : Nat} (D : Matrix (Fin m) (Fin n) Real) (q rho : Real)
    (hdiag : ∀ i, ∑ k, (D i k) ^ 2 = q + rho)
    (hoff : ∀ i j, i ≠ j → ∑ k, D i k * D j k = rho) :
    D * D.transpose = gramMatrix m q rho := by
  ext i j
  by_cases hij : i = j
  · subst j
    simp only [Matrix.mul_apply, Matrix.transpose_apply]
    rw [show (∑ x, D i x * D i x) = ∑ x, (D i x) ^ 2 by
      apply Finset.sum_congr rfl
      intro k _
      ring]
    rw [hdiag]
    simp [gramMatrix, onesMatrix, Matrix.one_apply]
  · simp only [Matrix.mul_apply, Matrix.transpose_apply]
    rw [hoff i j hij]
    simp [gramMatrix, onesMatrix, Matrix.one_apply, hij]

theorem gramPhi_nonneg {m : Nat} {q rho : Real}
    (hq : 0 < q) (hrho : 0 ≤ rho) (z : Fin m → Real) :
    0 ≤ gramPhi m q rho z := by
  let Q : Real := ∑ i, (z i) ^ 2
  let S : Real := ∑ i, z i
  have hQ : 0 ≤ Q := by
    dsimp [Q]
    positivity
  have hcs : S ^ 2 ≤ (m : Real) * Q := by
    dsimp [S, Q]
    simpa using
      (sq_sum_le_card_mul_sum_sq
        (s := (Finset.univ : Finset (Fin m))) (f := z))
  have hden : 0 < q + rho * (m : Real) := by positivity
  have hnum : 0 ≤ q * Q + rho * ((m : Real) * Q - S ^ 2) := by
    exact add_nonneg (mul_nonneg (le_of_lt hq) hQ)
      (mul_nonneg hrho (sub_nonneg.mpr hcs))
  have hqd : 0 < q * (q + rho * (m : Real)) := mul_pos hq hden
  have heq : gramPhi m q rho z =
      (q * Q + rho * ((m : Real) * Q - S ^ 2)) /
        (q * (q + rho * (m : Real))) := by
    unfold gramPhi
    dsimp [Q, S]
    field_simp [ne_of_gt hq, ne_of_gt hden]
    ring
  rw [heq]
  exact div_nonneg hnum (le_of_lt hqd)

/-- A box point with `t` ordinary coordinates and one distinguished last
coordinate.  `x` and `e` are displacements from the candidate corner. -/
def boxVector (t : Nat) (L D : Real) (x : Fin t → Real) (e : Real) :
    Fin (t + 1) → Real :=
  Fin.lastCases (D + e) (fun i => L + x i)

@[simp] theorem boxVector_castSucc (t : Nat) (L D : Real)
    (x : Fin t → Real) (e : Real) (i : Fin t) :
    boxVector t L D x e i.castSucc = L + x i := by
  simp [boxVector]

@[simp] theorem boxVector_last (t : Nat) (L D : Real)
    (x : Fin t → Real) (e : Real) :
    boxVector t L D x e (Fin.last t) = D + e := by
  simp [boxVector]

theorem sum_boxVector (t : Nat) (L D : Real) (x : Fin t → Real) (e : Real) :
    ∑ i, boxVector t L D x e i =
      (t : Real) * L + (∑ i, x i) + D + e := by
  rw [Fin.sum_univ_castSucc]
  simp only [boxVector_castSucc, boxVector_last, Finset.sum_add_distrib,
    Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  push_cast
  ring

theorem sumsq_boxCorner (t : Nat) (L D : Real) :
    ∑ i, (boxVector t L D (fun _ => 0) 0 i) ^ 2 =
      (t : Real) * L ^ 2 + D ^ 2 := by
  rw [Fin.sum_univ_castSucc]
  simp only [boxVector_castSucc, boxVector_last, add_zero, Finset.sum_const,
    Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]

theorem gramPhi_corner_value (t : Nat) (q rho L D : Real) :
    gramPhi (t + 1) q rho (boxVector t L D (fun _ => 0) 0) =
      ((t : Real) * L ^ 2 + D ^ 2) / q -
        rho / (q * (q + (t + 1 : Nat) * rho)) *
          ((t : Real) * L + D) ^ 2 := by
  unfold gramPhi
  rw [sumsq_boxCorner, sum_boxVector]
  simp
  push_cast
  ring

theorem gramPhi_corner_decomposition
    (t : Nat) (q rho a d : Real)
    (hq : q ≠ 0) (hmq : (t + 1 : Real) ≠ 0)
    (hden : q + rho * (t + 1 : Real) ≠ 0) :
    gramPhi (t + 1) q rho (boxVector t a d (fun _ => 0) 0) =
      (t : Real) * (a - d) ^ 2 / ((t + 1 : Real) * q) +
      ((t : Real) * a + d) ^ 2 /
        ((t + 1 : Real) * (q + rho * (t + 1 : Real))) := by
  rw [gramPhi_corner_value]
  push_cast
  have hden' : q + (t + 1 : Real) * rho ≠ 0 := by
    simpa [mul_comm] using hden
  field_simp [hq, hmq, hden, hden']
  ring

theorem dot_box_corner_delta (t : Nat) (L D : Real)
    (x : Fin t → Real) (e : Real) :
    (∑ i, boxVector t L D (fun _ => 0) 0 i *
      boxVector t 0 0 x e i) = L * (∑ i, x i) + D * e := by
  rw [Fin.sum_univ_castSucc]
  simp only [boxVector_castSucc, boxVector_last, add_zero, zero_add,
    mul_zero, Finset.sum_const_zero]
  rw [← Finset.mul_sum]

theorem boxVector_eq_corner_add_delta (t : Nat) (L D : Real)
    (x : Fin t → Real) (e : Real) :
    boxVector t L D x e = fun i =>
      boxVector t L D (fun _ => 0) 0 i + boxVector t 0 0 x e i := by
  funext i
  refine Fin.lastCases ?_ (fun j => ?_) i
  · simp
  · simp

theorem gramPhi_add (m : Nat) (q rho : Real) (u v : Fin m → Real) :
    gramPhi m q rho (fun i => u i + v i) =
      gramPhi m q rho u + gramPhi m q rho v +
      2 / q * (∑ i, u i * v i) -
      2 * rho / (q * (q + rho * m)) * (∑ i, u i) * (∑ i, v i) := by
  unfold gramPhi
  simp_rw [add_sq, Finset.sum_add_distrib]
  have hcross : (∑ i, 2 * u i * v i) = 2 * ∑ i, u i * v i := by
    calc
      (∑ i, 2 * u i * v i) = ∑ i, 2 * (u i * v i) := by
        apply Finset.sum_congr rfl
        intro i _
        ring
      _ = 2 * ∑ i, u i * v i := by rw [Finset.mul_sum]
  rw [hcross]
  ring

/-- Full box-minimum theorem behind manuscript (3.25)--(3.26) and
(4.36)--(4.37).  It proves the corner is minimal over the entire box,
not merely that the corner has the displayed value. -/
theorem gramPhi_box_min
    (t : Nat) (q rho L D : Real) (x : Fin t → Real) (e : Real)
    (hq : 0 < q) (hrho : 0 ≤ rho)
    (hx : ∀ i, 0 ≤ x i) (he : e ≤ 0)
    (hfirst : rho * D < L * (q + rho))
    (hlast : D * (q + rho * t) < rho * t * L) :
    gramPhi (t + 1) q rho (boxVector t L D (fun _ => 0) 0) ≤
      gramPhi (t + 1) q rho (boxVector t L D x e) := by
  let corner := boxVector t L D (fun _ => 0) 0
  let delta := boxVector t 0 0 x e
  let X : Real := ∑ i, x i
  have hX : 0 ≤ X := by
    dsimp [X]
    exact Finset.sum_nonneg (fun i _ => hx i)
  have hden : 0 < q + rho * ((t + 1 : Nat) : Real) := by positivity
  have hA : 0 < L * (q + rho) - rho * D := by linarith
  have hB : D * (q + rho * (t : Real)) - rho * (t : Real) * L < 0 := by
    exact sub_neg.mpr hlast
  have hlin0 : 0 ≤
      2 / q * (L * X + D * e) -
      2 * rho / (q * (q + rho * ((t + 1 : Nat) : Real))) *
        ((t : Real) * L + D) * (X + e) := by
    have hAX : 0 ≤ (L * (q + rho) - rho * D) * X :=
      mul_nonneg (le_of_lt hA) hX
    have hBe : 0 ≤ (D * (q + rho * (t : Real)) - rho * (t : Real) * L) * e :=
      mul_nonneg_of_nonpos_of_nonpos (le_of_lt hB) he
    have hcoef : 0 < 2 / (q * (q + rho * ((t + 1 : Nat) : Real))) := by positivity
    have hsum : 0 ≤
        (L * (q + rho) - rho * D) * X +
        (D * (q + rho * (t : Real)) - rho * (t : Real) * L) * e :=
      add_nonneg hAX hBe
    rw [show
      2 / q * (L * X + D * e) -
          2 * rho / (q * (q + rho * ((t + 1 : Nat) : Real))) *
            ((t : Real) * L + D) * (X + e) =
        2 / (q * (q + rho * ((t + 1 : Nat) : Real))) *
          ((L * (q + rho) - rho * D) * X +
            (D * (q + rho * (t : Real)) - rho * (t : Real) * L) * e) by
      push_cast
      field_simp [ne_of_gt hq, ne_of_gt hden]
      ring]
    exact mul_nonneg (le_of_lt hcoef) hsum
  have hdelta : 0 ≤ gramPhi (t + 1) q rho delta :=
    gramPhi_nonneg hq hrho delta
  change gramPhi (t + 1) q rho corner ≤
    gramPhi (t + 1) q rho (boxVector t L D x e)
  conv_rhs => rw [boxVector_eq_corner_add_delta]
  rw [gramPhi_add]
  have hdot : (∑ i, corner i * delta i) = L * X + D * e := by
    exact dot_box_corner_delta t L D x e
  have hsumCorner : (∑ i, corner i) = (t : Real) * L + D := by
    dsimp [corner]
    rw [sum_boxVector]
    simp
  have hsumDelta : (∑ i, delta i) = X + e := by
    dsimp [delta]
    rw [sum_boxVector]
    simp [X]
  rw [hdot, hsumCorner, hsumDelta]
  linarith

end
end SMatrix


==> anc/SMatrixLean/SMatrix/LargeEven.lean <==
import SMatrix.Selection
import SMatrix.MatrixBridge

open scoped BigOperators

namespace SMatrix
namespace LargeEven

noncomputable section

def defectTotalBound (n : Nat) : Real :=
  (n : Real) * ((n : Real) - 2) /
      (4 * ((n : Real) - 1) ^ 2) * tau n

theorem tau_pos {n : Nat} (hn : 6 ≤ n) : 0 < tau n := by
  have hnR : (6 : Real) ≤ n := by exact_mod_cast hn
  unfold tau
  have h2 : 0 < (n : Real) - 2 := by linarith
  have hnum : 0 < (n : Real) * ((n : Real) ^ 2 - 2 * n - 2) := by
    have : 0 < (n : Real) ^ 2 - 2 * n - 2 := by nlinarith
    positivity
  have hden : 0 < ((n : Real) - 2) * ((n : Real) + 1) ^ 2 := by positivity
  positivity

theorem tau_lt_one {n : Nat} (hn : 6 ≤ n) : tau n < 1 := by
  have hnR : (6 : Real) ≤ n := by exact_mod_cast hn
  have hn2 : (n : Real) - 2 ≠ 0 := by linarith
  have hnp1 : (n : Real) + 1 ≠ 0 := by linarith
  have hden : 0 < ((n : Real) - 2) ^ 2 * ((n : Real) + 1) ^ 2 := by positivity
  have hpoly : 0 <
      2 * (n : Real) ^ 3 - 6 * (n : Real) ^ 2 - 2 * (n : Real) + 3 := by
    nlinarith [sq_nonneg ((n : Real) - 6),
      mul_nonneg (sq_nonneg ((n : Real) - 3)) (by linarith : 0 ≤ (n : Real) - 3)]
  have heq : 1 - tau n =
      (2 * (n : Real) ^ 3 - 6 * (n : Real) ^ 2 - 2 * (n : Real) + 3) /
        (((n : Real) - 2) ^ 2 * ((n : Real) + 1) ^ 2) := by
    unfold tau
    field_simp [hn2, hnp1]
    ring
  have hdiff : 0 < 1 - tau n := by
    rw [heq]
    exact div_pos hpoly hden
  linarith

theorem defectTotalBound_nonneg {n : Nat} (hn : 6 ≤ n) :
    0 ≤ defectTotalBound n := by
  have hnR : (6 : Real) ≤ n := by exact_mod_cast hn
  unfold defectTotalBound
  exact mul_nonneg (div_nonneg (mul_nonneg (by positivity) (by linarith))
    (by positivity)) (le_of_lt (tau_pos hn))

theorem defectTotalBound_lt_quarter {n : Nat} (hn : 6 ≤ n) :
    defectTotalBound n < 1 / 4 := by
  have hnR : (6 : Real) ≤ n := by exact_mod_cast hn
  have hn1 : 0 < (n : Real) - 1 := by linarith
  have hn2 : 0 < (n : Real) - 2 := by linarith
  have hden : 0 < 4 * ((n : Real) - 1) ^ 2 :=
    mul_pos (by norm_num) (sq_pos_of_pos hn1)
  have hfac0 : 0 ≤ (n : Real) * ((n : Real) - 2) /
      (4 * ((n : Real) - 1) ^ 2) := by
    exact div_nonneg (mul_nonneg (by positivity) (le_of_lt hn2)) (le_of_lt hden)
  have hfac : (n : Real) * ((n : Real) - 2) /
      (4 * ((n : Real) - 1) ^ 2) < 1 / 4 := by
    rw [div_lt_iff₀ hden]
    nlinarith [sq_nonneg ((n : Real) - 1)]
  unfold defectTotalBound
  have htau0 := le_of_lt (tau_pos hn)
  have htau1 := tau_lt_one hn
  nlinarith [mul_lt_mul_of_pos_left htau1 (lt_of_le_of_lt hfac0 hfac)]

theorem large_selected_rows
    {n : Nat} (hn : 66 ≤ n) {B : RMatrix n}
    (fd : FrankelUrschelData n B)
    (hB0 : EntrywiseNonnegative B) (hB1 : EntrywiseLEOne B) :
    ∃ e : Fin 10 ↪ Fin n, ∀ i,
      rowDefectU B fd.H (e i) < 1 / (4 * ((n : Real) - 9)) := by
  have hn6 : 6 ≤ n := le_trans (by norm_num) hn
  have hsum : (∑ i, rowDefectU B fd.H i) ≤ defectTotalBound n := by
    simpa [defectTotalBound] using global_defect_budget (by omega) fd
  have hselect := exists_low_cost_embedding
    (t := 9) (fun i => rowDefectU B fd.H i) (defectTotalBound n)
    (by omega) (defectTotalBound_nonneg hn6)
    (fun i => rowDefectU_nonneg B fd.H hB0 hB1 (by omega) i) hsum
  rcases hselect with ⟨e, he⟩
  refine ⟨e, fun i => ?_⟩
  have hT := defectTotalBound_lt_quarter hn6
  have hden : 0 < (n : Real) - 9 := by
    have hnR : (66 : Real) ≤ n := by exact_mod_cast hn
    linarith
  have hdiv : defectTotalBound n / ((n - 9 : Nat) : Real) <
      (1 / 4 : Real) / ((n - 9 : Nat) : Real) :=
    div_lt_div_of_pos_right hT (by exact_mod_cast (Nat.sub_pos_of_lt (by omega : 9 < n)))
  have hi := he i
  have hcast : ((n - 9 : Nat) : Real) = (n : Real) - 9 := by
    rw [Nat.cast_sub (by omega : 9 ≤ n)]
    norm_num
  have hi' : rowDefectU B fd.H (e i) ≤
      defectTotalBound n / ((n : Real) - 9) := by simpa [hcast] using hi
  rw [hcast] at hdiv
  calc
    rowDefectU B fd.H (e i) ≤
        defectTotalBound n / ((n : Real) - 9) := hi'
    _ < (1 / 4 : Real) / ((n : Real) - 9) := hdiv
    _ = 1 / (4 * ((n : Real) - 9)) := by
      field_simp [ne_of_gt hden]

theorem large_G0_strict {n : Nat} (hn : 66 ≤ n) :
    1 / (4 * ((n : Real) - 9)) < gamma n * (1 - shift n) ^ 2 := by
  have hnR : (66 : Real) ≤ n := by exact_mod_cast hn
  have hn2 : (n : Real) - 2 ≠ 0 := by linarith
  have hn1 : (n : Real) - 1 ≠ 0 := by linarith
  have hn9 : (n : Real) - 9 ≠ 0 := by linarith
  have hp2 : 0 < (n : Real) - 2 := by linarith
  have hp1 : 0 < (n : Real) - 1 := by linarith
  have hp9 : 0 < (n : Real) - 9 := by linarith
  have hden : 0 <
      4 * ((n : Real) - 2) * ((n : Real) - 1) ^ 2 * ((n : Real) - 9) := by
    exact mul_pos (mul_pos (mul_pos (by norm_num) hp2) (sq_pos_of_pos hp1)) hp9
  have hpoly : 0 <
      3 * (n : Real) ^ 3 - 52 * (n : Real) ^ 2 + 200 * (n : Real) - 223 := by
    nlinarith [mul_nonneg (sq_nonneg (n : Real)) (by linarith : 0 ≤ 3 * (n : Real) - 52)]
  have heq : gamma n * (1 - shift n) ^ 2 -
      1 / (4 * ((n : Real) - 9)) =
      (3 * (n : Real) ^ 3 - 52 * (n : Real) ^ 2 + 200 * (n : Real) - 223) /
        (4 * ((n : Real) - 2) * ((n : Real) - 1) ^ 2 * ((n : Real) - 9)) := by
    unfold gamma shift
    field_simp [hn2, hn1, hn9]
    ring
  have : 0 < gamma n * (1 - shift n) ^ 2 -
      1 / (4 * ((n : Real) - 9)) := by rw [heq]; exact div_pos hpoly hden
  linarith

theorem large_G0_le_eighth {n : Nat} (hn : 66 ≤ n) :
    gamma n * (1 - shift n) ^ 2 ≤ 1 / 8 := by
  have hnR : (66 : Real) ≤ n := by exact_mod_cast hn
  have hn2 : (n : Real) - 2 ≠ 0 := by linarith
  have hn1 : (n : Real) - 1 ≠ 0 := by linarith
  have hp2 : 0 < (n : Real) - 2 := by linarith
  have hp1 : 0 < (n : Real) - 1 := by linarith
  have hden : 0 < 8 * ((n : Real) - 2) * ((n : Real) - 1) ^ 2 := by
    exact mul_pos (mul_pos (by norm_num) hp2) (sq_pos_of_pos hp1)
  have hpoly : 0 ≤
      (n : Real) ^ 3 - 12 * (n : Real) ^ 2 + 45 * (n : Real) - 52 := by
    nlinarith [mul_nonneg (sq_nonneg (n : Real)) (by linarith : 0 ≤ (n : Real) - 12)]
  have heq : 1 / 8 - gamma n * (1 - shift n) ^ 2 =
      ((n : Real) ^ 3 - 12 * (n : Real) ^ 2 + 45 * (n : Real) - 52) /
        (8 * ((n : Real) - 2) * ((n : Real) - 1) ^ 2) := by
    unfold gamma shift
    field_simp [hn2, hn1]
    ring
  have : 0 ≤ 1 / 8 - gamma n * (1 - shift n) ^ 2 := by
    rw [heq]
    exact div_nonneg hpoly (le_of_lt hden)
  linarith

theorem large_endpoint {n : Nat} (hn : 66 ≤ n) :
    gamma n * (1 - shift n) ^ 2 ≤
      1 / 4 + gamma n * (1 / 2 - shift n) ^ 2 := by
  have hnR : (66 : Real) ≤ n := by exact_mod_cast hn
  have hn2 : (n : Real) - 2 ≠ 0 := by linarith
  have hn1 : (n : Real) - 1 ≠ 0 := by linarith
  have hp2 : 0 < (n : Real) - 2 := by linarith
  have hp1 : 0 < (n : Real) - 1 := by linarith
  have hden : 0 < 4 * ((n : Real) - 2) * ((n : Real) - 1) ^ 2 := by
    exact mul_pos (mul_pos (by norm_num) hp2) (sq_pos_of_pos hp1)
  have hpoly : 0 ≤
      (n : Real) ^ 3 - 7 * (n : Real) ^ 2 + 19 * (n : Real) - 18 := by
    nlinarith [mul_nonneg (sq_nonneg (n : Real)) (by linarith : 0 ≤ (n : Real) - 7)]
  have heq : 1 / 4 + gamma n * (1 / 2 - shift n) ^ 2 -
      gamma n * (1 - shift n) ^ 2 =
      ((n : Real) ^ 3 - 7 * (n : Real) ^ 2 + 19 * (n : Real) - 18) /
        (4 * ((n : Real) - 2) * ((n : Real) - 1) ^ 2) := by
    unfold gamma shift
    field_simp [hn2, hn1]
    ring
  have : 0 ≤ 1 / 4 + gamma n * (1 / 2 - shift n) ^ 2 -
      gamma n * (1 - shift n) ^ 2 := by
    rw [heq]
    exact div_nonneg hpoly (le_of_lt hden)
  linarith

theorem large_selected_fixed_weight
    {n half : Nat} (hn : 66 ≤ n) (hnHalf : n = 2 * half)
    {B : RMatrix n} (fd : FrankelUrschelData n B)
    (hB0 : EntrywiseNonnegative B) (hB1 : EntrywiseLEOne B)
    (e : Fin 10 ↪ Fin n)
    (he : ∀ i, rowDefectU B fd.H (e i) <
      1 / (4 * ((n : Real) - 9))) :
    ∀ i, weight B (e i) = half := by
  intro i
  apply selected_row_fixed_weight (n := n) (half := half) (by omega) hnHalf
    B fd.H (e i) hB0 hB1 (1 / (4 * ((n : Real) - 9)))
  · exact le_of_lt (he i)
  · exact large_G0_le_eighth hn
  · exact large_endpoint hn
  · exact large_G0_strict hn

theorem large_sigma_bound
    {n : Nat} (hn : 66 ≤ n) {B H : RMatrix n}
    (hB0 : EntrywiseNonnegative B) (hB1 : EntrywiseLEOne B)
    (i : Fin n)
    (hrow : rowDefectU B H i < 1 / (4 * ((n : Real) - 9))) :
    sigma B i < 1 / (4 * ((n : Real) - 9) - 2) := by
  let d : Real := (n : Real) - 9
  let U : Real := 1 / (4 * d)
  let a : Real := 1 / (2 * d)
  have hnR : (66 : Real) ≤ n := by exact_mod_cast hn
  have hd : 1 < d := by dsimp [d]; linarith
  have hd0 : 0 < d := lt_trans (by norm_num) hd
  have hU0 : 0 < U := by dsimp [U]; positivity
  have ha0 : 0 < a := by dsimp [a]; positivity
  have haHalf : a < 1 / 2 := by
    dsimp [a]
    rw [div_lt_iff₀ (mul_pos (by norm_num) hd0)]
    linarith
  have hrowU : rowU B i < U := by
    have hh0 := columnHsq_nonneg H i
    have hg0 := le_of_lt (gamma_pos (by omega : 2 < n))
    have hcenter : 0 ≤ gamma n * centeredRow n B i ^ 2 :=
      mul_nonneg hg0 (sq_nonneg _)
    dsimp [U, d]
    unfold rowDefectU at hrow
    linarith
  have hentry : ∀ k, entryDefect B i k < a := by
    intro k
    have hx0 := entryDefect_nonneg B i k
    have hxHalf := entryDefect_le_half B hB0 hB1 i k
    have hterm := entry_product_le_rowU B hB0 hB1 i k
    by_contra hnot
    have hax : a ≤ entryDefect B i k := le_of_not_gt hnot
    have hsecond : 0 ≤ 1 - entryDefect B i k - a := by linarith
    have hmono : a * (1 - a) ≤
        entryDefect B i k * (1 - entryDefect B i k) := by
      nlinarith [mul_nonneg (sub_nonneg.mpr hax) hsecond]
    have hUa : U < a * (1 - a) := by
      have heqUa : a * (1 - a) - U = (d - 1) / (4 * d ^ 2) := by
        dsimp [U, a]
        field_simp [ne_of_gt hd0]
        ring
      have hdiff : 0 < (d - 1) / (4 * d ^ 2) := by
        exact div_pos (sub_pos.mpr hd) (mul_pos (by norm_num) (sq_pos_of_pos hd0))
      linarith
    linarith
  have hweighted : (1 - a) * sigma B i ≤ rowU B i := by
    rw [rowU_eq_defects B hB0 hB1 i]
    unfold sigma entryDefect
    rw [Finset.mul_sum]
    apply Finset.sum_le_sum
    intro k _
    have hk0 : 0 ≤ |error B i k| := abs_nonneg _
    have hka : |error B i k| ≤ a := le_of_lt (hentry k)
    nlinarith
  have hfactor : 0 < 1 - a := by linarith
  have hsigmaU : sigma B i < U / (1 - a) := by
    rw [lt_div_iff₀ hfactor]
    linarith
  have heq : U / (1 - a) = 1 / (4 * d - 2) := by
    have h2dm1 : 2 * d - 1 ≠ 0 := by linarith
    have h4dm2 : 4 * d - 2 ≠ 0 := by linarith
    apply (div_eq_iff (ne_of_gt hfactor)).2
    dsimp [U, a]
    field_simp [ne_of_gt hd0, h2dm1, h4dm2]
    ring
  rw [heq] at hsigmaU
  simpa [d] using hsigmaU

theorem abs_five_terms (a b c d e : Real) :
    |a + b - c - d - e| ≤ |a| + |b| + |c| + |d| + |e| := by
  calc
    |a + b - c - d - e| ≤ |a + b - c - d| + |e| := abs_sub _ _
    _ ≤ (|a + b - c| + |d|) + |e| := add_le_add_right (abs_sub _ _) _
    _ ≤ ((|a + b| + |c|) + |d|) + |e| :=
      add_le_add_right (add_le_add_right (abs_sub _ _) _) _
    _ ≤ (((|a| + |b|) + |c|) + |d|) + |e| :=
      add_le_add_right (add_le_add_right (add_le_add_right (abs_add _ _) _) _) _

theorem large_BH_bound
    {n : Nat} (hn : 66 ≤ n) (B H : RMatrix n)
    (hB0 : EntrywiseNonnegative B) (hB1 : EntrywiseLEOne B)
    (i j : Fin n)
    (hj : rowDefectU B H j < 1 / (4 * ((n : Real) - 9))) :
    |(B * H) i j| < 3 / 5 := by
  have hnR : (66 : Real) ≤ n := by exact_mod_cast hn
  have hcol : columnHsq H j < 1 / (4 * ((n : Real) - 9)) := by
    have hu0 := rowU_nonneg B hB0 hB1 j
    have hg0 := le_of_lt (gamma_pos (by omega : 2 < n))
    have hc0 : 0 ≤ gamma n * centeredRow n B j ^ 2 :=
      mul_nonneg hg0 (sq_nonneg _)
    unfold rowDefectU at hj
    linarith
  have hrowsq := row_sq_le_card B hB0 hB1 i
  have hcs := BH_cauchy_sq B H i j
  have hcol0 := columnHsq_nonneg H j
  have hprod : (∑ k, B i k ^ 2) * columnHsq H j <
      (n : Real) / (4 * ((n : Real) - 9)) := by
    have hrow0 : 0 ≤ ∑ k, B i k ^ 2 := by positivity
    have hU0 : 0 < 1 / (4 * ((n : Real) - 9)) := by
      have : 0 < 4 * ((n : Real) - 9) := by linarith
      positivity
    by_cases hz : (∑ k, B i k ^ 2) = 0
    · rw [hz]
      have hn0 : (0 : Real) < n := by linarith
      simp only [zero_mul]
      exact div_pos hn0 (by linarith)
    · have hrowpos : 0 < ∑ k, B i k ^ 2 := lt_of_le_of_ne hrow0 (Ne.symm hz)
      have hmul : (∑ k, B i k ^ 2) * columnHsq H j <
          (∑ k, B i k ^ 2) * (1 / (4 * ((n : Real) - 9))) :=
        mul_lt_mul_of_pos_left hcol hrowpos
      have hmul2 := mul_le_mul_of_nonneg_right hrowsq (le_of_lt hU0)
      have heq : (n : Real) * (1 / (4 * ((n : Real) - 9))) =
          (n : Real) / (4 * ((n : Real) - 9)) := by ring
      nlinarith
  have hratio : (n : Real) / (4 * ((n : Real) - 9)) < (3 / 5 : Real) ^ 2 := by
    have hden : 0 < 4 * ((n : Real) - 9) := by linarith
    rw [div_lt_iff₀ hden]
    norm_num
    linarith
  have habs0 : 0 ≤ |(B * H) i j| := abs_nonneg _
  nlinarith

theorem large_pair_rounding_bound
    {n half : Nat} (hn : 66 ≤ n) (hnHalf : n = 2 * half)
    {B : RMatrix n} (fd : FrankelUrschelData n B)
    (hB0 : EntrywiseNonnegative B) (hB1 : EntrywiseLEOne B)
    (i j : Fin n) (hij : i ≠ j)
    (hi : weight B i = half) (hj : weight B j = half)
    (hUi : rowDefectU B fd.H i < 1 / (4 * ((n : Real) - 9)))
    (hUj : rowDefectU B fd.H j < 1 / (4 * ((n : Real) - 9))) :
    |(roundedInner B i j : Real) - pairCenter n| < 7 / 10 := by
  let e : Real := 1 / (4 * ((n : Real) - 9) - 2)
  have hei : sigma B i < e := by simpa [e] using large_sigma_bound hn hB0 hB1 i hUi
  have hej : sigma B j < e := by simpa [e] using large_sigma_bound hn hB0 hB1 j hUj
  have hepsi := abs_epsilon_le_sigma B i
  have hepsj := abs_epsilon_le_sigma B j
  have heBound : e < 1 / 200 := by
    have hnR : (66 : Real) ≤ n := by exact_mod_cast hn
    dsimp [e]
    have hden : 0 < 4 * ((n : Real) - 9) - 2 := by linarith
    rw [div_lt_iff₀ hden]
    norm_num
    linarith
  have hepos : 0 < e := by
    have hnR : (66 : Real) ≤ n := by exact_mod_cast hn
    dsimp [e]
    have : 0 < 4 * ((n : Real) - 9) - 2 := by linarith
    exact one_div_pos.mpr this
  have he0 : 0 ≤ e := le_of_lt hepos
  have hiabs : |epsilon B i| < e := lt_of_le_of_lt hepsi hei
  have hjabs : |epsilon B j| < e := lt_of_le_of_lt hepsj hej
  let A := pairSlope n * (epsilon B i + epsilon B j)
  let C := aTwo n * epsilon B i * epsilon B j
  let X := (B * fd.H) i j
  let Y := ∑ k, error B i k * roundedReal B j k
  let Z := ∑ k, B i k * error B j k
  have hA : |A| < 2 * e := by
    have hp := pairSlope_abs_le_one (by omega : 2 < n)
    have hadd := abs_add_le (epsilon B i) (epsilon B j)
    dsimp [A]
    rw [abs_mul]
    have hmul := mul_le_mul_of_nonneg_right hp (abs_nonneg (epsilon B i + epsilon B j))
    nlinarith
  have hC : |C| < e ^ 2 := by
    have ha := aTwo_abs_le_one (by omega : 2 < n)
    dsimp [C]
    rw [abs_mul, abs_mul]
    have hprod : |epsilon B i| * |epsilon B j| < e ^ 2 := by
      have hmul1 : |epsilon B i| * |epsilon B j| ≤ e * |epsilon B j| :=
        mul_le_mul_of_nonneg_right (le_of_lt hiabs) (abs_nonneg _)
      have hmul2 : e * |epsilon B j| < e * e :=
        mul_lt_mul_of_pos_left hjabs hepos
      nlinarith
    have hnonneg : 0 ≤ |epsilon B i| * |epsilon B j| :=
      mul_nonneg (abs_nonneg _) (abs_nonneg _)
    have hmul : |aTwo n| * (|epsilon B i| * |epsilon B j|) ≤
        1 * (|epsilon B i| * |epsilon B j|) :=
      mul_le_mul_of_nonneg_right ha hnonneg
    nlinarith
  have hX : |X| < 3 / 5 := by
    exact large_BH_bound hn B fd.H hB0 hB1 i j hUj
  have hY : |Y| < e := by
    exact lt_of_le_of_lt (abs_error_rounded_sum_le_sigma_generic B i j) hei
  have hZ : |Z| < e := by
    exact lt_of_le_of_lt (abs_B_error_sum_le_sigma B hB0 hB1 i j) hej
  have hid := fixed_weight_pair_identity hnHalf fd i j hij hi hj
  have htri : |(roundedInner B i j : Real) - pairCenter n| ≤
      |A| + |C| + |X| + |Y| + |Z| := by
    rw [hid]
    exact abs_five_terms A C X Y Z
  nlinarith [sq_nonneg e, mul_nonneg he0 (sub_nonneg.mpr (le_of_lt heBound))]

theorem pairCenter_four_mul (k : Nat) (hk : 1 ≤ k) :
    pairCenter (4 * k) - (k : Real) =
      -(4 * (k : Real)) / (4 * (4 * (k : Real) - 1)) := by
  have hk0 : (k : Real) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hk)
  have h4k : (4 * (k : Real)) ≠ 0 := mul_ne_zero (by norm_num) hk0
  have h4k1 : 4 * (k : Real) - 1 ≠ 0 := by
    have : (1 : Real) ≤ k := by exact_mod_cast hk
    linarith
  have h4k2 : 4 * (k : Real) - 2 ≠ 0 := by
    have : (1 : Real) ≤ k := by exact_mod_cast hk
    linarith
  rw [pairCenter_formula (by omega : 2 < 4 * k)]
  push_cast
  field_simp [h4k, h4k1, h4k2]
  ring

theorem pairCenter_four_mul_add_two (k : Nat) (hk : 1 ≤ k) :
    pairCenter (4 * k + 2) - (k : Real) =
      (4 * (k : Real)) / (4 * (4 * (k : Real) + 1)) := by
  have h4k2 : (4 * (k : Real) + 2) ≠ 0 := by positivity
  have h4k1 : (4 * (k : Real) + 1) ≠ 0 := by positivity
  have h4k : (4 * (k : Real)) ≠ 0 := by
    exact mul_ne_zero (by norm_num) (by exact_mod_cast (Nat.ne_of_gt hk))
  have hfull : 4 + (k : Real) * 16 ≠ 0 := by positivity
  rw [pairCenter_formula (by omega : 2 < 4 * k + 2)]
  push_cast
  rw [show 4 * (k : Real) + 2 - 2 = 4 * (k : Real) by ring,
    show 4 * (k : Real) + 2 - 1 = 4 * (k : Real) + 1 by ring]
  change ((4 * (k : Real) + 2) * (4 * (k : Real)) /
      (4 * (4 * (k : Real) + 1)) - (k : Real)) =
    (4 * (k : Real)) / (4 * (4 * (k : Real) + 1))
  have hden : 4 * (4 * (k : Real) + 1) ≠ 0 := by positivity
  field_simp [hden]
  ring

theorem large_pairCenter_distance
    {n : Nat} (hn : 66 ≤ n) (heven : Even n) :
    |pairCenter n - (n / 4 : Nat)| < 3 / 10 := by
  rcases heven with ⟨half, hhalf⟩
  rcases Nat.even_or_odd half with he | ho
  · rcases he with ⟨k, hk⟩
    have hnform : n = 4 * k := by omega
    have hk1 : 1 ≤ k := by omega
    have hk17 : 17 ≤ k := by omega
    rw [hnform]
    have hdiv : (4 * k) / 4 = k := by omega
    rw [hdiv, pairCenter_four_mul k hk1]
    rw [show -(4 * (k : Real)) / (4 * (4 * (k : Real) - 1)) =
      -((4 * (k : Real)) / (4 * (4 * (k : Real) - 1))) by ring,
      abs_neg, abs_of_nonneg]
    · have hkR : (17 : Real) ≤ k := by exact_mod_cast hk17
      have hden : 0 < 4 * (4 * (k : Real) - 1) := by
        exact mul_pos (by norm_num) (by linarith)
      rw [div_lt_iff₀ hden]
      norm_num
      linarith
    · have hkR : (0 : Real) ≤ k := by positivity
      have hkR1 : (1 : Real) ≤ k := by exact_mod_cast hk1
      have hden0 : 0 ≤ 4 * (4 * (k : Real) - 1) := by
        exact mul_nonneg (by norm_num) (by linarith)
      exact div_nonneg (mul_nonneg (by norm_num) hkR) hden0
  · rcases ho with ⟨k, hk⟩
    have hnform : n = 4 * k + 2 := by omega
    have hk1 : 1 ≤ k := by omega
    have hk16 : 16 ≤ k := by omega
    rw [hnform]
    have hdiv : (4 * k + 2) / 4 = k := by omega
    rw [hdiv, pairCenter_four_mul_add_two k hk1, abs_of_nonneg]
    · have hden : 0 < 4 * (4 * (k : Real) + 1) := by positivity
      rw [div_lt_iff₀ hden]
      norm_num
      have hkR : (16 : Real) ≤ k := by exact_mod_cast hk16
      linarith
    · exact div_nonneg (by positivity) (by positivity)

theorem large_fixed_intersections
    {n half : Nat} (hn : 66 ≤ n) (heven : Even n)
    (hnHalf : n = 2 * half)
    {B : RMatrix n} (fd : FrankelUrschelData n B)
    (hB0 : EntrywiseNonnegative B) (hB1 : EntrywiseLEOne B)
    (e : Fin 10 ↪ Fin n)
    (hU : ∀ i, rowDefectU B fd.H (e i) <
      1 / (4 * ((n : Real) - 9)))
    (hweight : ∀ i, weight B (e i) = half) :
    ∀ i j, i ≠ j → roundedInner B (e i) (e j) = n / 4 := by
  intro i j hij
  have hef : e i ≠ e j := by
    intro h
    exact hij (e.injective h)
  have hround := large_pair_rounding_bound hn hnHalf fd hB0 hB1
    (e i) (e j) hef (hweight i) (hweight j) (hU i) (hU j)
  apply nat_eq_of_centered_error (roundedInner B (e i) (e j)) (n / 4)
    (pairCenter n) (7 / 10)
  · norm_num
  · exact le_of_lt hround
  · have hc := large_pairCenter_distance hn heven
    norm_num
    linarith

def largeRho (n : Nat) : Nat := n / 4
def largeQ (n half : Nat) : Nat := half - largeRho n

def largeSign (half : Nat) : Real := if Even half then -1 else 1

def largeB1 (n : Nat) : Real :=
  ((n : Real) - 1) / (4 * ((n : Real) - 2) * n)

def largeB0 (n : Nat) : Real :=
  (2 * (n : Real) ^ 2 - 4 * n + 1) /
    (4 * ((n : Real) - 2) * ((n : Real) - 1) * n)

def largeDiagCenter (n half : Nat) : Real :=
  (n : Real) ^ 2 / (4 * ((n : Real) - 1)) + beta n - half

theorem largeSign_abs (half : Nat) : |largeSign half| = 1 := by
  simp only [largeSign]
  split <;> norm_num

theorem large_selected_gram
    {n half : Nat} (hnHalf : n = 2 * half)
    (B : RMatrix n) (e : Fin 10 ↪ Fin n)
    (hweight : ∀ i, weight B (e i) = half)
    (hinter : ∀ i j, i ≠ j →
      roundedInner B (e i) (e j) = largeRho n) :
    selectedRoundedRows B e * (selectedRoundedRows B e).transpose =
      gramMatrix 10 (largeQ n half : Real) (largeRho n : Real) := by
  have hle : largeRho n ≤ half := by
    unfold largeRho
    rw [hnHalf]
    omega
  have h := selectedRoundedRows_gram B e hweight hinter
  simpa only [largeQ, Nat.cast_sub hle] using h

def largeRowError (n : Nat) : Real :=
  1 / (4 * ((n : Real) - 9) - 2)

def largeSignalError (n : Nat) (h : Real) : Real :=
  3 * largeRowError n + shift n + largeRowError n * h

theorem pairSlope_abs_lt_half {n : Nat} (hn : 2 < n) :
    |pairSlope n| < 1 / 2 := by
  rw [pairSlope_formula hn]
  have hnR : (2 : Real) < n := by exact_mod_cast hn
  have hden : 0 < 2 * ((n : Real) - 1) := by linarith
  rw [abs_of_nonneg (div_nonneg (by linarith) (le_of_lt hden))]
  rw [div_lt_iff₀ hden]
  linarith

theorem largeRowError_pos {n : Nat} (hn : 66 ≤ n) :
    0 < largeRowError n := by
  unfold largeRowError
  have hnR : (66 : Real) ≤ n := by exact_mod_cast hn
  have : 0 < 4 * ((n : Real) - 9) - 2 := by linarith
  exact one_div_pos.mpr this

theorem largeRowError_lt_one {n : Nat} (hn : 66 ≤ n) :
    largeRowError n < 1 := by
  have hnR : (66 : Real) ≤ n := by exact_mod_cast hn
  unfold largeRowError
  have hden : 0 < 4 * ((n : Real) - 9) - 2 := by linarith
  rw [div_lt_iff₀ hden]
  linarith

theorem largeRowError_sq_lt_shift {n : Nat} (hn : 66 ≤ n) :
    largeRowError n ^ 2 < shift n := by
  have hnR : (66 : Real) ≤ n := by exact_mod_cast hn
  have hdpos : 0 < 4 * ((n : Real) - 9) - 2 := by linarith
  have hn2pos : 0 < 2 * ((n : Real) - 2) := by linarith
  unfold largeRowError shift
  rw [one_div_pow]
  apply one_div_lt_one_div_of_lt hn2pos
  nlinarith [sq_nonneg ((n : Real) - 66)]

theorem large_offdiag_signal_bound
    {n half : Nat} (hn : 66 ≤ n) (hnHalf : n = 2 * half)
    {B : RMatrix n} (fd : FrankelUrschelData n B)
    (hB0 : EntrywiseNonnegative B) (hB1 : EntrywiseLEOne B)
    (i j : Fin n) (hij : i ≠ j)
    (hi : weight B i = half) (hj : weight B j = half)
    (hinter : roundedInner B i j = largeRho n)
    (hUi : rowDefectU B fd.H i < 1 / (4 * ((n : Real) - 9)))
    (hUj : rowDefectU B fd.H j < 1 / (4 * ((n : Real) - 9)))
    (h : Real) (hh0 : 0 < h) (hcol : columnHsq fd.H j < h ^ 2) :
    |(∑ k, roundedReal B i k * fd.H k j) -
        (pairCenter n - (largeRho n : Real))| < largeSignalError n h := by
  let e := largeRowError n
  have hsi : sigma B i < e := by
    simpa [e, largeRowError] using large_sigma_bound hn hB0 hB1 i hUi
  have hsj : sigma B j < e := by
    simpa [e, largeRowError] using large_sigma_bound hn hB0 hB1 j hUj
  have he0 : 0 < e := by simpa [e] using largeRowError_pos hn
  have he1 : e < 1 := by simpa [e] using largeRowError_lt_one hn
  have heps_i : |epsilon B i| < e :=
    lt_of_le_of_lt (abs_epsilon_le_sigma B i) hsi
  have heps_j : |epsilon B j| < e :=
    lt_of_le_of_lt (abs_epsilon_le_sigma B j) hsj
  let A := pairSlope n * (epsilon B i + epsilon B j)
  let C := aTwo n * epsilon B i * epsilon B j
  let Y := ∑ k, error B i k * roundedReal B j k
  let Z := ∑ k, B i k * error B j k
  let W := ∑ k, error B i k * fd.H k j
  have hA : |A| < e := by
    have hp := pairSlope_abs_lt_half (by omega : 2 < n)
    have hadd := abs_add_le (epsilon B i) (epsilon B j)
    dsimp [A]
    rw [abs_mul]
    by_cases hz : epsilon B i + epsilon B j = 0
    · simp [hz, he0]
    · have habspos : 0 < |epsilon B i + epsilon B j| := abs_pos.mpr hz
      have hm' := mul_lt_mul_of_pos_right hp habspos
      nlinarith
  have hC : |C| < shift n := by
    have ha := aTwo_abs_le_one (by omega : 2 < n)
    have hprod : |epsilon B i| * |epsilon B j| < e ^ 2 := by
      by_cases hz : epsilon B j = 0
      · simp [hz, he0]
      · have h1 := mul_lt_mul_of_pos_right heps_i (abs_pos.mpr hz)
        have h2 := mul_lt_mul_of_pos_left heps_j he0
        nlinarith
    dsimp [C]
    rw [abs_mul, abs_mul]
    have hnon : 0 ≤ |epsilon B i| * |epsilon B j| := by positivity
    have hmul := mul_le_mul_of_nonneg_right ha hnon
    have hes : e ^ 2 < shift n := by simpa [e] using largeRowError_sq_lt_shift hn
    nlinarith
  have hY : |Y| < e := lt_of_le_of_lt
    (abs_error_rounded_sum_le_sigma_generic B i j) hsi
  have hZ : |Z| < e := lt_of_le_of_lt
    (abs_B_error_sum_le_sigma B hB0 hB1 i j) hsj
  have hW : |W| < e * h := by
    exact abs_error_H_sum_lt B fd.H i j e h hsi hcol hh0
  have hid := rounded_H_offdiag_identity hnHalf fd i j hij hi hj
  rw [hinter] at hid
  have htri : |(∑ k, roundedReal B i k * fd.H k j) -
      (pairCenter n - (largeRho n : Real))| ≤
      |A| + |C| + |Y| + |Z| + |W| := by
    rw [hid]
    convert abs_five_terms A C Y Z W using 1 <;>
      dsimp [A, C, Y, Z, W] <;> ring
  dsimp [largeSignalError]
  dsimp [e] at hA hY hZ hW ⊢
  nlinarith

theorem centered_correction_abs_le
    {n : Nat} (hn : 3 ≤ n) (r : Real) (hr : |r| ≤ 1) :
    |2 * aOne n * r + aTwo n * r ^ 2| ≤ |r| := by
  have hnR : (3 : Real) ≤ n := by exact_mod_cast hn
  have hn0 : 0 < (n : Real) := by linarith
  have hn1 : 0 < (n : Real) - 1 := by linarith
  have hden : 0 < (n : Real) * ((n : Real) - 1) := mul_pos hn0 hn1
  have hrlo : -1 ≤ r := by
    have := neg_abs_le r
    linarith
  have hrhi : r ≤ 1 := le_trans (le_abs_self r) hr
  have ha2 : 0 ≤ aTwo n := by
    unfold aTwo
    exact div_nonneg (by linarith) (le_of_lt hden)
  have hcoef0 : 0 ≤ 2 * aOne n + aTwo n * r := by
    have hbase : 0 < 2 * aOne n - aTwo n := by
      unfold aOne aTwo
      rw [sub_pos]
      rw [show 2 * (((n : Real) - 1) / (2 * n)) =
        ((n : Real) - 1) / n by field_simp [ne_of_gt hn0]; ring]
      rw [div_lt_div_iff₀ hden hn0]
      nlinarith
    nlinarith
  have hcoef1 : 2 * aOne n + aTwo n * r ≤ 1 := by
    have htop : 2 * aOne n + aTwo n < 1 := by
      unfold aOne aTwo
      rw [show 2 * (((n : Real) - 1) / (2 * n)) +
          ((n : Real) - 2) / ((n : Real) * ((n : Real) - 1)) =
        ((n : Real) ^ 2 - (n : Real) - 1) /
          ((n : Real) * ((n : Real) - 1)) by
        field_simp [ne_of_gt hn0, ne_of_gt hn1]
        ring]
      rw [div_lt_iff₀ hden]
      nlinarith
    nlinarith
  rw [show 2 * aOne n * r + aTwo n * r ^ 2 =
      r * (2 * aOne n + aTwo n * r) by ring, abs_mul,
    abs_of_nonneg hcoef0]
  exact mul_le_of_le_one_right (abs_nonneg r) hcoef1

theorem large_diag_signal_bound
    {n half : Nat} (hn : 66 ≤ n) (hnHalf : n = 2 * half)
    {B : RMatrix n} (fd : FrankelUrschelData n B)
    (hB0 : EntrywiseNonnegative B) (hB1 : EntrywiseLEOne B)
    (i : Fin n) (hi : weight B i = half)
    (hUi : rowDefectU B fd.H i < 1 / (4 * ((n : Real) - 9)))
    (h : Real) (hh0 : 0 < h) (hcol : columnHsq fd.H i < h ^ 2) :
    |(∑ k, roundedReal B i k * fd.H k i) - largeDiagCenter n half| <
      largeSignalError n h := by
  let e := largeRowError n
  have hs : sigma B i < e := by
    simpa [e, largeRowError] using large_sigma_bound hn hB0 hB1 i hUi
  have he0 : 0 < e := by simpa [e] using largeRowError_pos hn
  have he1 : e < 1 := by simpa [e] using largeRowError_lt_one hn
  have heps : |epsilon B i| < e :=
    lt_of_le_of_lt (abs_epsilon_le_sigma B i) hs
  have hcenter := fixed_weight_centered hnHalf B i hi
  have hshift0 := shift_pos (by omega : 2 < n)
  have hshiftHalf := shift_le_half (by omega : 2 < n)
  have hrabs : |centeredRow n B i| < e + shift n := by
    rw [hcenter]
    rw [show -shift n + epsilon B i = epsilon B i - shift n by ring]
    have hsabs : |shift n| = shift n := abs_of_pos hshift0
    calc
      |epsilon B i - shift n| ≤ |epsilon B i| + |shift n| := abs_sub _ _
      _ = |epsilon B i| + shift n := by rw [hsabs]
      _ < e + shift n := add_lt_add_right heps _
  have hers : e + shift n < 1 := by
    have he200 : e < 1 / 200 := by
      simpa [e, largeRowError] using (show
        1 / (4 * ((n : Real) - 9) - 2) < (1 / 200 : Real) by
          have hnR : (66 : Real) ≤ n := by exact_mod_cast hn
          have hd : 0 < 4 * ((n : Real) - 9) - 2 := by linarith
          rw [div_lt_iff₀ hd]
          norm_num
          linarith)
    linarith
  let R := 2 * aOne n * centeredRow n B i +
    aTwo n * centeredRow n B i ^ 2
  let Y := ∑ k, error B i k * roundedReal B i k
  let Z := ∑ k, B i k * error B i k
  let W := ∑ k, error B i k * fd.H k i
  have hR : |R| < e + shift n := by
    have hc := centered_correction_abs_le (by omega : 3 ≤ n)
      (centeredRow n B i) (le_trans (le_of_lt hrabs) (le_of_lt hers))
    exact lt_of_le_of_lt hc hrabs
  have hY : |Y| < e := lt_of_le_of_lt
    (abs_error_rounded_sum_le_sigma_generic B i i) hs
  have hZ : |Z| < e := lt_of_le_of_lt
    (abs_B_error_sum_le_sigma B hB0 hB1 i i) hs
  have hW : |W| < e * h := abs_error_H_sum_lt B fd.H i i e h hs hcol hh0
  have hid := rounded_H_diag_identity hnHalf fd i hi
  have htri : |(∑ k, roundedReal B i k * fd.H k i) -
      largeDiagCenter n half| ≤ |R| + |Y| + |Z| + |W| := by
    rw [hid]
    dsimp [largeDiagCenter, R, Y, Z, W]
    have := abs_five_terms
      (2 * aOne n * centeredRow n B i + aTwo n * centeredRow n B i ^ 2)
      0
      (∑ k, error B i k * roundedReal B i k)
      (∑ k, B i k * error B i k)
      (∑ k, error B i k * fd.H k i)
    norm_num at this
    convert this using 1 <;> ring
  dsimp [largeSignalError]
  dsimp [e] at hR hY hZ hW ⊢
  nlinarith

theorem large_pair_signal_center
    {n half : Nat} (hn : 66 ≤ n) (hnHalf : n = 2 * half) :
    |largeSign half * (pairCenter n - (largeRho n : Real)) - 1 / 4| =
      1 / (4 * ((n : Real) - 1)) := by
  rcases Nat.even_or_odd half with he | ho
  · have hsign : largeSign half = -1 := by simp [largeSign, he]
    rcases he with ⟨k, hk⟩
    have hnform : n = 4 * k := by omega
    have hk1 : 1 ≤ k := by omega
    rw [hnform, hsign]
    have hrho : largeRho (4 * k) = k := by unfold largeRho; omega
    rw [hrho, pairCenter_four_mul k hk1]
    push_cast
    have hden : 0 < 4 * (4 * (k : Real) - 1) := by
      have hkR : (1 : Real) ≤ k := by exact_mod_cast hk1
      linarith
    rw [show (-1 : Real) *
          (-(4 * (k : Real)) / (4 * (4 * (k : Real) - 1))) - 1 / 4 =
        1 / (4 * (4 * (k : Real) - 1)) by
      field_simp [ne_of_gt hden]
      ring]
    rw [abs_of_pos (one_div_pos.mpr hden)]
  · have hne : ¬ Even half := Nat.not_even_iff_odd.mpr ho
    have hsign : largeSign half = 1 := by simp [largeSign, hne]
    rcases ho with ⟨k, hk⟩
    have hnform : n = 4 * k + 2 := by omega
    have hk1 : 1 ≤ k := by omega
    rw [hnform, hsign]
    have hrho : largeRho (4 * k + 2) = k := by unfold largeRho; omega
    rw [hrho, pairCenter_four_mul_add_two k hk1]
    push_cast
    have hden : 0 < 4 * (4 * (k : Real) + 1) := by positivity
    rw [show (1 : Real) *
          (4 * (k : Real) / (4 * (4 * (k : Real) + 1))) - 1 / 4 =
        -(1 / (4 * (4 * (k : Real) + 1))) by
      field_simp [ne_of_gt hden]
      ring, abs_neg, abs_of_pos]
    · ring
    · exact one_div_pos.mpr hden

theorem large_pair_center_le_b1 {n half : Nat}
    (hn : 66 ≤ n) (hnHalf : n = 2 * half) :
    |largeSign half * (pairCenter n - (largeRho n : Real)) - 1 / 4| <
      largeB1 n := by
  rw [large_pair_signal_center hn hnHalf]
  have hnR : (66 : Real) ≤ n := by exact_mod_cast hn
  have hn1 : 0 < (n : Real) - 1 := by linarith
  have hden1 : 0 < 4 * ((n : Real) - 1) := by positivity
  have hden2 : 0 < 4 * ((n : Real) - 2) * n := by
    exact mul_pos (mul_pos (by norm_num) (by linarith)) (by linarith)
  unfold largeB1
  rw [div_lt_div_iff₀ hden1 hden2]
  nlinarith [sq_nonneg ((n : Real) - 1)]

theorem largeDiagCenter_eq_b0 {n half : Nat}
    (hn : 66 ≤ n) (hnHalf : n = 2 * half) :
    largeDiagCenter n half = largeB0 n := by
  have hnR : (66 : Real) ≤ n := by exact_mod_cast hn
  have hn0 : (n : Real) ≠ 0 := by linarith
  have hn1 : (n : Real) - 1 ≠ 0 := by linarith
  have hn2 : (n : Real) - 2 ≠ 0 := by linarith
  have hhalf : (half : Real) = (n : Real) / 2 := by
    rw [hnHalf]
    push_cast
    ring
  unfold largeDiagCenter largeB0 beta
  rw [hhalf]
  field_simp [hn0, hn1, hn2]
  ring

theorem large_diag_center_abs {n half : Nat}
    (hn : 66 ≤ n) (hnHalf : n = 2 * half) :
    |largeSign half * largeDiagCenter n half| = largeB0 n := by
  rw [abs_mul, largeSign_abs, one_mul, largeDiagCenter_eq_b0 hn hnHalf]
  rw [abs_of_nonneg]
  unfold largeB0
  have hnR : (66 : Real) ≤ n := by exact_mod_cast hn
  exact div_nonneg (by nlinarith)
    (mul_nonneg (mul_nonneg (mul_nonneg (by norm_num) (by linarith))
      (by linarith)) (by linarith))

def largeY {n half : Nat} {B : RMatrix n}
    (fd : FrankelUrschelData n B) (e : Fin 10 ↪ Fin n) : Fin n → Real :=
  fun k => largeSign half * fd.H k (e (Fin.last 9))

def largeZ {n half : Nat} (B : RMatrix n)
    (fd : FrankelUrschelData n B) (e : Fin 10 ↪ Fin n) : Fin 10 → Real :=
  (selectedRoundedRows B e).mulVec (largeY (half := half) fd e)

theorem largeY_sq {n half : Nat} {B : RMatrix n}
    (fd : FrankelUrschelData n B) (e : Fin 10 ↪ Fin n) :
    (∑ k, (largeY (half := half) fd e k) ^ 2) =
      columnHsq fd.H (e (Fin.last 9)) := by
  unfold largeY columnHsq
  have hs : (largeSign half) ^ 2 = 1 := by
    have ha := largeSign_abs half
    nlinarith [sq_abs (largeSign half)]
  simp_rw [mul_pow, hs, one_mul]

theorem largeZ_entry {n half : Nat} {B : RMatrix n}
    (fd : FrankelUrschelData n B) (e : Fin 10 ↪ Fin n) (i : Fin 10) :
    largeZ (half := half) B fd e i = largeSign half *
      (∑ k, roundedReal B (e i) k * fd.H k (e (Fin.last 9))) := by
  unfold largeZ largeY selectedRoundedRows Matrix.mulVec dotProduct
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro k _
  ring

theorem largeZ_box_bounds
    {n half : Nat} (hn : 66 ≤ n) (hnHalf : n = 2 * half)
    {B : RMatrix n} (fd : FrankelUrschelData n B)
    (hB0 : EntrywiseNonnegative B) (hB1 : EntrywiseLEOne B)
    (e : Fin 10 ↪ Fin n)
    (hU : ∀ i, rowDefectU B fd.H (e i) <
      1 / (4 * ((n : Real) - 9)))
    (hweight : ∀ i, weight B (e i) = half)
    (hinter : ∀ i j, i ≠ j → roundedInner B (e i) (e j) = largeRho n)
    (h : Real) (hh0 : 0 < h)
    (hcol : columnHsq fd.H (e (Fin.last 9)) < h ^ 2) :
    (∀ i : Fin 9,
      |largeZ (half := half) B fd e i.castSucc - 1 / 4| <
        largeB1 n + largeSignalError n h) ∧
    |largeZ (half := half) B fd e (Fin.last 9)| <
      largeB0 n + largeSignalError n h := by
  constructor
  · intro i
    have hij : e i.castSucc ≠ e (Fin.last 9) := by
      exact fun hEq => Fin.castSucc_ne_last i (e.injective hEq)
    have hoff := large_offdiag_signal_bound hn hnHalf fd hB0 hB1
      (e i.castSucc) (e (Fin.last 9)) hij
      (hweight i.castSucc) (hweight (Fin.last 9))
      (hinter i.castSucc (Fin.last 9) (Fin.castSucc_ne_last i))
      (hU i.castSucc) (hU (Fin.last 9)) h hh0 hcol
    have hcenter := large_pair_center_le_b1 hn hnHalf
    rw [largeZ_entry]
    have hsignabs := largeSign_abs half
    calc
      |largeSign half *
          (∑ k, roundedReal B (e i.castSucc) k * fd.H k (e (Fin.last 9))) -
          1 / 4| =
          |largeSign half *
              ((∑ k, roundedReal B (e i.castSucc) k * fd.H k (e (Fin.last 9))) -
                (pairCenter n - (largeRho n : Real))) +
            (largeSign half * (pairCenter n - (largeRho n : Real)) - 1 / 4)| := by
              congr 1
              ring
      _ ≤ |largeSign half *
              ((∑ k, roundedReal B (e i.castSucc) k * fd.H k (e (Fin.last 9))) -
                (pairCenter n - (largeRho n : Real)))| +
            |largeSign half * (pairCenter n - (largeRho n : Real)) - 1 / 4| :=
          abs_add _ _
      _ = |(∑ k, roundedReal B (e i.castSucc) k * fd.H k (e (Fin.last 9))) -
                (pairCenter n - (largeRho n : Real))| +
            |largeSign half * (pairCenter n - (largeRho n : Real)) - 1 / 4| := by
          rw [abs_mul, hsignabs, one_mul]
      _ < largeB1 n + largeSignalError n h := by linarith
  · have hdiag := large_diag_signal_bound hn hnHalf fd hB0 hB1
      (e (Fin.last 9)) (hweight (Fin.last 9)) (hU (Fin.last 9)) h hh0 hcol
    have hcenter := large_diag_center_abs hn hnHalf
    rw [largeZ_entry]
    calc
      |largeSign half *
          (∑ k, roundedReal B (e (Fin.last 9)) k * fd.H k (e (Fin.last 9)))| =
          |largeSign half *
              ((∑ k, roundedReal B (e (Fin.last 9)) k * fd.H k (e (Fin.last 9))) -
                largeDiagCenter n half) +
            largeSign half * largeDiagCenter n half| := by congr 1 <;> ring
      _ ≤ |largeSign half *
              ((∑ k, roundedReal B (e (Fin.last 9)) k * fd.H k (e (Fin.last 9))) -
                largeDiagCenter n half)| +
            |largeSign half * largeDiagCenter n half| := abs_add _ _
      _ = |(∑ k, roundedReal B (e (Fin.last 9)) k * fd.H k (e (Fin.last 9))) -
                largeDiagCenter n half| + largeB0 n := by
          rw [abs_mul, largeSign_abs, one_mul, hcenter]
      _ < largeB0 n + largeSignalError n h := by linarith

/-- The exact ten-row projection endpoint, with all box positioning and
derivative hypotheses explicit. -/
theorem ten_row_box_projection
    {n : Nat} (D : Matrix (Fin 10) (Fin n) Real) (y : Fin n → Real)
    (q rho delta1 delta0 : Real)
    (hq : 0 < q) (hrho : 0 ≤ rho)
    (hGram : D * D.transpose = gramMatrix 10 q rho)
    (hordinary : ∀ i : Fin 9, |D.mulVec y i.castSucc - 1 / 4| < delta1)
    (hlastBox : |D.mulVec y (Fin.last 9)| < delta0)
    (hfirst : rho * delta0 < (1 / 4 - delta1) * (q + rho))
    (hlast : delta0 * (q + rho * 9) < rho * 9 * (1 / 4 - delta1)) :
    9 * ((1 / 4 - delta1) - delta0) ^ 2 / (10 * q) +
      (9 * (1 / 4 - delta1) + delta0) ^ 2 /
        (10 * (q + rho * 10)) ≤ ∑ k, (y k) ^ 2 := by
  let z := D.mulVec y
  let a : Real := 1 / 4 - delta1
  let d : Real := delta0
  let x : Fin 9 → Real := fun i => z i.castSucc - a
  let ee : Real := z (Fin.last 9) - d
  have hx : ∀ i, 0 ≤ x i := by
    intro i
    have hi := (abs_lt.mp (hordinary i)).1
    dsimp [x, a, z]
    linarith
  have hee : ee ≤ 0 := by
    have hi := (abs_lt.mp hlastBox).2
    dsimp [ee, d]
    exact sub_nonpos.mpr (le_of_lt hi)
  have hzbox : z = boxVector 9 a d x ee := by
    funext i
    refine Fin.lastCases ?_ (fun j => ?_) i
    · rw [boxVector_last]
      dsimp [ee]
      ring
    · rw [boxVector_castSucc]
      dsimp [x]
      ring
  have hproj := gram_projection D y q rho hq hrho hGram
  have hmin := gramPhi_box_min 9 q rho a d x ee hq hrho hx hee
    (by simpa [a, d, mul_comm] using hfirst)
    (by norm_num at hlast ⊢; simpa [a, d, mul_assoc] using hlast)
  have hcorner :
      9 * (a - d) ^ 2 / (10 * q) +
        (9 * a + d) ^ 2 / (10 * (q + rho * 10)) =
      gramPhi 10 q rho (boxVector 9 a d (fun _ => 0) 0) := by
    rw [gramPhi_corner_decomposition 9 q rho a d
      (ne_of_gt hq) (by norm_num) (by positivity)]
    norm_num
  change gramPhi 10 q rho z ≤ ∑ k, (y k) ^ 2 at hproj
  rw [hzbox] at hproj
  have hresult := hmin.trans hproj
  rw [← hcorner] at hresult
  simpa [a, d] using hresult

theorem order66_first_derivative :
    (16 : Real) * (largeB0 66 + largeSignalError 66 (1 / 15)) <
      (1 / 4 - (largeB1 66 + largeSignalError 66 (1 / 15))) * (17 + 16) := by
  norm_num [largeB0, largeB1, largeSignalError, largeRowError, shift]

theorem order66_last_derivative :
    (largeB0 66 + largeSignalError 66 (1 / 15)) * (17 + 16 * 9) <
      16 * 9 * (1 / 4 - (largeB1 66 + largeSignalError 66 (1 / 15))) := by
  norm_num [largeB0, largeB1, largeSignalError, largeRowError, shift]

theorem order66_projection_margin :
    (1 / 228 : Real) <
      9 * ((1 / 4 - (largeB1 66 + largeSignalError 66 (1 / 15))) -
          (largeB0 66 + largeSignalError 66 (1 / 15))) ^ 2 / (10 * 17) +
        (9 * (1 / 4 - (largeB1 66 + largeSignalError 66 (1 / 15))) +
          (largeB0 66 + largeSignalError 66 (1 / 15))) ^ 2 /
          (10 * (17 + 16 * 10)) := by
  norm_num [largeB0, largeB1, largeSignalError, largeRowError, shift]

theorem order66_contradiction
    {B : RMatrix 66} (fd : FrankelUrschelData 66 B)
    (hB0 : EntrywiseNonnegative B) (hB1 : EntrywiseLEOne B) : False := by
  rcases large_selected_rows (n := 66) (by norm_num) fd hB0 hB1 with ⟨e, hU⟩
  have hnHalf : 66 = 2 * 33 := by norm_num
  have hweight := large_selected_fixed_weight (n := 66) (half := 33)
    (by norm_num) hnHalf fd hB0 hB1 e hU
  have hinter : ∀ i j, i ≠ j →
      roundedInner B (e i) (e j) = largeRho 66 := by
    simpa [largeRho] using large_fixed_intersections (n := 66) (half := 33)
      (by norm_num) (by decide : Even 66) hnHalf fd hB0 hB1 e hU hweight
  let last := e (Fin.last 9)
  have hcolU : columnHsq fd.H last < (1 / 228 : Real) := by
    have hu0 := rowU_nonneg B hB0 hB1 last
    have hg0 := le_of_lt (gamma_pos (by norm_num : 2 < 66))
    have hc0 : 0 ≤ gamma 66 * centeredRow 66 B last ^ 2 :=
      mul_nonneg hg0 (sq_nonneg _)
    have hh := hU (Fin.last 9)
    change rowDefectU B fd.H last < 1 / (4 * ((66 : Real) - 9)) at hh
    norm_num at hh ⊢
    unfold rowDefectU at hh
    linarith
  have hcol : columnHsq fd.H last < (1 / 15 : Real) ^ 2 := by
    norm_num at hcolU ⊢
    linarith
  have hbox := largeZ_box_bounds (n := 66) (half := 33)
    (by norm_num) hnHalf fd hB0 hB1 e hU hweight hinter
    (1 / 15) (by norm_num) (by simpa [last] using hcol)
  let D := selectedRoundedRows B e
  let y := largeY (half := 33) fd e
  have hGram : D * D.transpose = gramMatrix 10 17 16 := by
    dsimp [D]
    simpa [largeQ, largeRho] using large_selected_gram hnHalf B e hweight hinter
  have hproj := ten_row_box_projection D y 17 16
    (largeB1 66 + largeSignalError 66 (1 / 15))
    (largeB0 66 + largeSignalError 66 (1 / 15))
    (by norm_num) (by norm_num) hGram
    (by simpa [D, y, largeZ] using hbox.1)
    (by simpa [D, y, largeZ] using hbox.2)
    order66_first_derivative order66_last_derivative
  have hy : (∑ k, y k ^ 2) = columnHsq fd.H last := by
    simpa [y, last] using largeY_sq (half := 33) fd e
  rw [hy] at hproj
  have hmargin := order66_projection_margin
  linarith

def largeA0 : Real := 111148175 / 562902912
def largeBConst : Real := 2153959 / 1050192

theorem largeRowError_le_68 {n : Nat} (hn : 68 ≤ n) :
    largeRowError n ≤ 1 / 234 := by
  have hnR : (68 : Real) ≤ n := by exact_mod_cast hn
  have hd : 0 < 4 * ((n : Real) - 9) - 2 := by linarith
  unfold largeRowError
  rw [div_le_iff₀ hd]
  norm_num
  linarith

theorem shift_le_68 {n : Nat} (hn : 68 ≤ n) : shift n ≤ 1 / 132 := by
  have hnR : (68 : Real) ≤ n := by exact_mod_cast hn
  have hd : 0 < 2 * ((n : Real) - 2) := by linarith
  unfold shift
  rw [div_le_iff₀ hd]
  norm_num
  linarith

theorem largeSignalError_le_68 {n : Nat} (hn : 68 ≤ n) :
    largeSignalError n (25 / 384) ≤ 20435 / 988416 := by
  have he := largeRowError_le_68 hn
  have hs := shift_le_68 hn
  unfold largeSignalError
  norm_num at he hs ⊢
  nlinarith

theorem largeB1_le_68 {n : Nat} (hn : 68 ≤ n) :
    largeB1 n ≤ largeB1 68 := by
  have hnR : (68 : Real) ≤ n := by exact_mod_cast hn
  have hd : 0 < 4 * ((n : Real) - 2) * n := by
    exact mul_pos (mul_pos (by norm_num) (by linarith)) (by linarith)
  unfold largeB1
  norm_num
  rw [div_le_iff₀ hd]
  nlinarith [mul_nonneg (by linarith : 0 ≤ (n : Real) - 68)
    (by linarith : 0 ≤ 67 * (n : Real) - 134)]

theorem largeB0_le_68 {n : Nat} (hn : 68 ≤ n) :
    largeB0 n ≤ largeB0 68 := by
  have hnR : (68 : Real) ≤ n := by exact_mod_cast hn
  have hd : 0 < 4 * ((n : Real) - 2) * ((n : Real) - 1) * n := by
    exact mul_pos (mul_pos (mul_pos (by norm_num) (by linarith))
      (by linarith)) (by linarith)
  unfold largeB0
  norm_num
  rw [div_le_iff₀ hd]
  nlinarith [mul_nonneg (by linarith : 0 ≤ (n : Real) - 68)
    (sq_nonneg ((n : Real) - 2))]

theorem large_a_minus_d_ge_A0 {n : Nat} (hn : 68 ≤ n) :
    largeA0 ≤
      (1 / 4 - (largeB1 n + largeSignalError n (25 / 384))) -
        (largeB0 n + largeSignalError n (25 / 384)) := by
  have h1 := largeB1_le_68 hn
  have h0 := largeB0_le_68 hn
  have hE := largeSignalError_le_68 hn
  norm_num [largeA0, largeB1, largeB0, largeSignalError,
    largeRowError, shift] at h1 h0 hE ⊢
  linarith

theorem large_nine_a_add_d_ge_B0 {n : Nat} (hn : 68 ≤ n) :
    largeBConst ≤
      9 * (1 / 4 - (largeB1 n + largeSignalError n (25 / 384))) +
        (largeB0 n + largeSignalError n (25 / 384)) := by
  have h1 := largeB1_le_68 hn
  have hE := largeSignalError_le_68 hn
  have h0 : 0 ≤ largeB0 n := by
    unfold largeB0
    have hnR : (68 : Real) ≤ n := by exact_mod_cast hn
    exact div_nonneg (by nlinarith)
      (mul_nonneg (mul_nonneg (mul_nonneg (by norm_num) (by linarith))
        (by linarith)) (by linarith))
  norm_num [largeBConst, largeB1, largeB0, largeSignalError,
    largeRowError, shift] at h1 hE h0 ⊢
  linarith

theorem large_qrho_cases {n half : Nat} (hnHalf : n = 2 * half) :
    (∃ k, n = 4 * k ∧ largeRho n = k ∧ largeQ n half = k) ∨
    (∃ k, n = 4 * k + 2 ∧ largeRho n = k ∧ largeQ n half = k + 1) := by
  rcases Nat.even_or_odd half with ⟨k, hk⟩ | ⟨k, hk⟩
  · left
    refine ⟨k, by omega, ?_, ?_⟩
    · unfold largeRho
      omega
    · unfold largeQ largeRho
      omega
  · right
    refine ⟨k, by omega, ?_, ?_⟩
    · unfold largeRho
      omega
    · unfold largeQ largeRho
      omega

theorem large_qrho_bounds {n half : Nat} (hn : 68 ≤ n)
    (hnHalf : n = 2 * half) :
    0 < (largeQ n half : Real) ∧ 0 < (largeRho n : Real) ∧
    (largeQ n half : Real) ≤ ((n : Real) + 2) / 4 ∧
    (largeRho n : Real) ≤ (n : Real) / 4 ∧
    (largeQ n half : Real) + 10 * largeRho n ≤
      (11 * (n : Real) + 2) / 4 := by
  rcases large_qrho_cases hnHalf with h | h
  · rcases h with ⟨k, rfl, hrho, hq⟩
    have hk : 17 ≤ k := by omega
    rw [hrho, hq]
    push_cast
    constructor
    · positivity
    constructor
    · positivity
    constructor
    · norm_num
      linarith
    constructor
    · convert le_refl (k : Real) using 1 <;> ring
    · norm_num
      linarith
  · rcases h with ⟨k, rfl, hrho, hq⟩
    have hk : 16 ≤ k := by omega
    rw [hrho, hq]
    push_cast
    constructor
    · positivity
    constructor
    · positivity
    constructor
    · convert le_refl ((k : Real) + 1) using 1 <;> ring
    constructor
    · norm_num
      linarith
    · norm_num
      linarith

theorem uniform_projection_margin {n : Nat} (hn : 68 ≤ n) :
    (1 / (4 * ((n : Real) - 9)) : Real) <
      36 * largeA0 ^ 2 / (10 * ((n : Real) + 2)) +
        4 * largeBConst ^ 2 / (10 * (11 * (n : Real) + 2)) := by
  have hnR : (68 : Real) ≤ n := by exact_mod_cast hn
  have hp1 : 0 < (n : Real) + 2 := by linarith
  have hp2 : 0 < 11 * (n : Real) + 2 := by linarith
  have hp9 : 0 < (n : Real) - 9 := by linarith
  have hr1 : (59 / 70 : Real) ≤ ((n : Real) - 9) / ((n : Real) + 2) := by
    rw [div_le_div_iff₀ (by norm_num) hp1]
    linarith
  have hr2 : (59 / 750 : Real) ≤
      ((n : Real) - 9) / (11 * (n : Real) + 2) := by
    rw [div_le_div_iff₀ (by norm_num) hp2]
    linarith
  have hc1 : 0 ≤ 144 * largeA0 ^ 2 / 10 := by positivity
  have hc2 : 0 ≤ 16 * largeBConst ^ 2 / 10 := by positivity
  have hm1 := mul_le_mul_of_nonneg_left hr1 hc1
  have hm2 := mul_le_mul_of_nonneg_left hr2 hc2
  have hend : (1 : Real) <
      (144 * largeA0 ^ 2 / 10) * (59 / 70) +
        (16 * largeBConst ^ 2 / 10) * (59 / 750) := by
    norm_num [largeA0, largeBConst]
  have hscaled : (1 : Real) <
      4 * ((n : Real) - 9) *
        (36 * largeA0 ^ 2 / (10 * ((n : Real) + 2)) +
          4 * largeBConst ^ 2 / (10 * (11 * (n : Real) + 2))) := by
    have heq : 4 * ((n : Real) - 9) *
        (36 * largeA0 ^ 2 / (10 * ((n : Real) + 2)) +
          4 * largeBConst ^ 2 / (10 * (11 * (n : Real) + 2))) =
        (144 * largeA0 ^ 2 / 10) *
            (((n : Real) - 9) / ((n : Real) + 2)) +
          (16 * largeBConst ^ 2 / 10) *
            (((n : Real) - 9) / (11 * (n : Real) + 2)) := by
      field_simp [ne_of_gt hp1, ne_of_gt hp2]
      ring
    rw [heq]
    linarith
  rw [div_lt_iff₀ (mul_pos (by norm_num) hp9)]
  nlinarith

theorem large_a_gt {n : Nat} (hn : 68 ≤ n) :
    (11 / 50 : Real) <
      1 / 4 - (largeB1 n + largeSignalError n (25 / 384)) := by
  have h1 := largeB1_le_68 hn
  have hE := largeSignalError_le_68 hn
  norm_num [largeB1, largeSignalError, largeRowError, shift] at h1 hE ⊢
  linarith

theorem large_d_lt {n : Nat} (hn : 68 ≤ n) :
    largeB0 n + largeSignalError n (25 / 384) < (3 / 100 : Real) := by
  have h0 := largeB0_le_68 hn
  have hE := largeSignalError_le_68 hn
  norm_num [largeB0, largeSignalError, largeRowError, shift] at h0 hE ⊢
  linarith

theorem large_q_le_ratio {n half : Nat} (hn : 68 ≤ n)
    (hnHalf : n = 2 * half) :
    (largeQ n half : Real) ≤ (17 / 16 : Real) * largeRho n := by
  rcases large_qrho_cases hnHalf with h | h
  · rcases h with ⟨k, hnform, hrho, hq⟩
    have hk : 17 ≤ k := by omega
    have hkR : (17 : Real) ≤ k := by exact_mod_cast hk
    rw [hrho, hq]
    push_cast
    nlinarith
  · rcases h with ⟨k, hnform, hrho, hq⟩
    have hk : 16 ≤ k := by omega
    have hkR : (16 : Real) ≤ k := by exact_mod_cast hk
    rw [hrho, hq]
    push_cast
    nlinarith

theorem large_derivative_conditions {n half : Nat} (hn : 68 ≤ n)
    (hnHalf : n = 2 * half) :
    let q : Real := largeQ n half
    let rho : Real := largeRho n
    let a := 1 / 4 - (largeB1 n + largeSignalError n (25 / 384))
    let d := largeB0 n + largeSignalError n (25 / 384)
    rho * d < a * (q + rho) ∧ d * (q + rho * 9) < rho * 9 * a := by
  dsimp
  let q : Real := largeQ n half
  let rho : Real := largeRho n
  let a := 1 / 4 - (largeB1 n + largeSignalError n (25 / 384))
  let d := largeB0 n + largeSignalError n (25 / 384)
  have hb := large_qrho_bounds hn hnHalf
  have hq0 : 0 < q := by simpa [q] using hb.1
  have hr0 : 0 < rho := by simpa [rho] using hb.2.1
  have hratio : q ≤ (17 / 16 : Real) * rho := by
    simpa [q, rho] using large_q_le_ratio hn hnHalf
  have ha : (11 / 50 : Real) < a := by simpa [a] using large_a_gt hn
  have hd : d < (3 / 100 : Real) := by simpa [d] using large_d_lt hn
  have hd0 : 0 ≤ d := by
    dsimp [d]
    exact add_nonneg
      (by
        unfold largeB0
        have hnR : (68 : Real) ≤ n := by exact_mod_cast hn
        exact div_nonneg (by nlinarith)
          (mul_nonneg (mul_nonneg (mul_nonneg (by norm_num) (by linarith))
            (by linarith)) (by linarith)))
      (by
        unfold largeSignalError
        exact add_nonneg (add_nonneg
          (mul_nonneg (by norm_num) (le_of_lt (largeRowError_pos (le_trans (by norm_num) hn))))
          (shift_nonneg (by omega : 2 < n)))
          (mul_nonneg (le_of_lt (largeRowError_pos (le_trans (by norm_num) hn)))
            (by norm_num)))
  constructor
  · change rho * d < a * (q + rho)
    have hsum0 : 0 < q + rho := add_pos hq0 hr0
    have haMul := mul_lt_mul_of_pos_right ha hsum0
    have hdMul := mul_lt_mul_of_pos_left hd hr0
    have hmiddle : rho * (3 / 100 : Real) <
        (11 / 50 : Real) * (q + rho) := by nlinarith
    exact hdMul.trans (hmiddle.trans haMul)
  · change d * (q + rho * 9) < rho * 9 * a
    have hsum0 : 0 < q + rho * 9 := by positivity
    have hdMul := mul_lt_mul_of_pos_right hd hsum0
    have hsumBound : q + rho * 9 ≤ (161 / 16 : Real) * rho := by
      nlinarith
    have hupper := mul_le_mul_of_nonneg_left hsumBound (by norm_num : (0 : Real) ≤ 3 / 100)
    have haMul := mul_lt_mul_of_pos_left ha (mul_pos hr0 (by norm_num : (0 : Real) < 9))
    have hmiddle : (3 / 100 : Real) * ((161 / 16 : Real) * rho) <
        rho * 9 * (11 / 50 : Real) := by nlinarith
    exact hdMul.trans (hupper.trans_lt (hmiddle.trans haMul))

theorem large_projection_ge_uniform {n half : Nat} (hn : 68 ≤ n)
    (hnHalf : n = 2 * half) :
    36 * largeA0 ^ 2 / (10 * ((n : Real) + 2)) +
        4 * largeBConst ^ 2 / (10 * (11 * (n : Real) + 2)) ≤
      9 * ((1 / 4 - (largeB1 n + largeSignalError n (25 / 384))) -
          (largeB0 n + largeSignalError n (25 / 384))) ^ 2 /
          (10 * (largeQ n half : Real)) +
        (9 * (1 / 4 - (largeB1 n + largeSignalError n (25 / 384))) +
          (largeB0 n + largeSignalError n (25 / 384))) ^ 2 /
          (10 * ((largeQ n half : Real) + 10 * largeRho n)) := by
  let X := (1 / 4 - (largeB1 n + largeSignalError n (25 / 384))) -
    (largeB0 n + largeSignalError n (25 / 384))
  let Y := 9 * (1 / 4 - (largeB1 n + largeSignalError n (25 / 384))) +
    (largeB0 n + largeSignalError n (25 / 384))
  let q : Real := largeQ n half
  let rho : Real := largeRho n
  have hb := large_qrho_bounds hn hnHalf
  have hq0 : 0 < q := by simpa [q] using hb.1
  have hr0 : 0 < rho := by simpa [rho] using hb.2.1
  have hqN : q ≤ ((n : Real) + 2) / 4 := by simpa [q] using hb.2.2.1
  have hsumN : q + 10 * rho ≤ (11 * (n : Real) + 2) / 4 := by
    simpa [q, rho] using hb.2.2.2.2
  have hX : largeA0 ≤ X := by simpa [X] using large_a_minus_d_ge_A0 hn
  have hY : largeBConst ≤ Y := by simpa [Y] using large_nine_a_add_d_ge_B0 hn
  have hA0 : 0 < largeA0 := by norm_num [largeA0]
  have hB0 : 0 < largeBConst := by norm_num [largeBConst]
  have hXsq : largeA0 ^ 2 ≤ X ^ 2 := by nlinarith
  have hYsq : largeBConst ^ 2 ≤ Y ^ 2 := by nlinarith
  have hnR : (68 : Real) ≤ n := by exact_mod_cast hn
  have hn2p : 0 < (n : Real) + 2 := by linarith
  have h11p : 0 < 11 * (n : Real) + 2 := by linarith
  have hsum0 : 0 < q + 10 * rho := by positivity
  have ht1 : 36 * largeA0 ^ 2 / (10 * ((n : Real) + 2)) ≤
      9 * X ^ 2 / (10 * q) := by
    rw [div_le_div_iff₀ (mul_pos (by norm_num) hn2p)
      (mul_pos (by norm_num) hq0)]
    have hqm := mul_le_mul_of_nonneg_left hqN
      (by positivity : 0 ≤ 360 * largeA0 ^ 2)
    have hxm := mul_le_mul_of_nonneg_right hXsq
      (by positivity : 0 ≤ 90 * ((n : Real) + 2))
    nlinarith
  have ht2 : 4 * largeBConst ^ 2 / (10 * (11 * (n : Real) + 2)) ≤
      Y ^ 2 / (10 * (q + 10 * rho)) := by
    rw [div_le_div_iff₀ (mul_pos (by norm_num) h11p)
      (mul_pos (by norm_num) hsum0)]
    have hsm := mul_le_mul_of_nonneg_left hsumN
      (by positivity : 0 ≤ 40 * largeBConst ^ 2)
    have hym := mul_le_mul_of_nonneg_right hYsq
      (by positivity : 0 ≤ 10 * (11 * (n : Real) + 2))
    nlinarith
  dsimp [X, Y, q, rho] at ht1 ht2 ⊢
  linarith

theorem large_ge68_contradiction
    {n half : Nat} (hn : 68 ≤ n) (heven : Even n)
    (hnHalf : n = 2 * half)
    {B : RMatrix n} (fd : FrankelUrschelData n B)
    (hB0 : EntrywiseNonnegative B) (hB1 : EntrywiseLEOne B) : False := by
  have hn66 : 66 ≤ n := le_trans (by norm_num) hn
  rcases large_selected_rows hn66 fd hB0 hB1 with ⟨e, hU⟩
  have hweight := large_selected_fixed_weight hn66 hnHalf fd hB0 hB1 e hU
  have hinter : ∀ i j, i ≠ j →
      roundedInner B (e i) (e j) = largeRho n := by
    simpa [largeRho] using large_fixed_intersections hn66 heven hnHalf
      fd hB0 hB1 e hU hweight
  let last := e (Fin.last 9)
  have hcolU : columnHsq fd.H last < 1 / (4 * ((n : Real) - 9)) := by
    have hu0 := rowU_nonneg B hB0 hB1 last
    have hg0 := le_of_lt (gamma_pos (by omega : 2 < n))
    have hc0 : 0 ≤ gamma n * centeredRow n B last ^ 2 :=
      mul_nonneg hg0 (sq_nonneg _)
    have hh := hU (Fin.last 9)
    change rowDefectU B fd.H last < 1 / (4 * ((n : Real) - 9)) at hh
    unfold rowDefectU at hh
    linarith
  have hU236 : 1 / (4 * ((n : Real) - 9)) ≤ (1 / 236 : Real) := by
    have hnR : (68 : Real) ≤ n := by exact_mod_cast hn
    have hd : 0 < 4 * ((n : Real) - 9) := by linarith
    rw [div_le_iff₀ hd]
    norm_num
    linarith
  have hcol : columnHsq fd.H last < (25 / 384 : Real) ^ 2 := by
    have hrat : (1 / 236 : Real) < (25 / 384 : Real) ^ 2 := by norm_num
    linarith
  have hbox := largeZ_box_bounds hn66 hnHalf fd hB0 hB1 e hU hweight hinter
    (25 / 384) (by norm_num) (by simpa [last] using hcol)
  let D := selectedRoundedRows B e
  let y := largeY (half := half) fd e
  let q : Real := largeQ n half
  let rho : Real := largeRho n
  have hGram : D * D.transpose = gramMatrix 10 q rho := by
    dsimp [D, q, rho]
    exact large_selected_gram hnHalf B e hweight hinter
  have hb := large_qrho_bounds hn hnHalf
  have hder := large_derivative_conditions hn hnHalf
  have hproj := ten_row_box_projection D y q rho
    (largeB1 n + largeSignalError n (25 / 384))
    (largeB0 n + largeSignalError n (25 / 384))
    (by simpa [q] using hb.1) (by exact le_of_lt (by simpa [rho] using hb.2.1))
    hGram
    (by simpa [D, y, largeZ] using hbox.1)
    (by simpa [D, y, largeZ] using hbox.2)
    (by simpa [q, rho] using hder.1)
    (by simpa [q, rho] using hder.2)
  have hy : (∑ k, y k ^ 2) = columnHsq fd.H last := by
    simpa [y, last] using largeY_sq (half := half) fd e
  rw [hy] at hproj
  have hlower := large_projection_ge_uniform hn hnHalf
  have hmargin := uniform_projection_margin hn
  dsimp [q, rho] at hproj
  let Qactual : Real :=
    9 * ((1 / 4 - (largeB1 n + largeSignalError n (25 / 384))) -
        (largeB0 n + largeSignalError n (25 / 384))) ^ 2 /
        (10 * (largeQ n half : Real)) +
      (9 * (1 / 4 - (largeB1 n + largeSignalError n (25 / 384))) +
        (largeB0 n + largeSignalError n (25 / 384))) ^ 2 /
        (10 * ((largeQ n half : Real) + 10 * largeRho n))
  have hp : Qactual ≤ columnHsq fd.H last := by
    dsimp [Qactual]
    simpa [mul_comm] using hproj
  have hl :
      36 * largeA0 ^ 2 / (10 * ((n : Real) + 2)) +
        4 * largeBConst ^ 2 / (10 * (11 * (n : Real) + 2)) ≤ Qactual := by
    simpa [Qactual] using hlower
  have hUcol : 1 / (4 * ((n : Real) - 9)) < columnHsq fd.H last :=
    hmargin.trans_le (hl.trans hp)
  exact lt_asymm hUcol hcolU

theorem large_even_contradiction
    {n : Nat} (hn : 66 ≤ n) (heven : Even n)
    {B : RMatrix n} (fd : FrankelUrschelData n B)
    (hB0 : EntrywiseNonnegative B) (hB1 : EntrywiseLEOne B) : False := by
  rcases heven with ⟨half, hnHalf'⟩
  have hnHalf : n = 2 * half := by omega
  by_cases h66 : n = 66
  · clear hnHalf hnHalf'
    subst n
    exact order66_contradiction fd hB0 hB1
  · have hn68 : 68 ≤ n := by omega
    exact large_ge68_contradiction hn68 ⟨half, by omega⟩ hnHalf fd hB0 hB1

end
end LargeEven
end SMatrix


==> anc/SMatrixLean/SMatrix/Main.lean <==
import SMatrix.Normalization

namespace SMatrix

noncomputable section

#print axioms even_normalized_strict_bound
#print axioms even_strict_bound
#print axioms FiniteMatrix.finite_checker_sound
#print axioms OrderSix.orderSix_contradiction
#print axioms LargeEven.large_even_contradiction
#print axioms orderTwo_ratio_sq_ge_two
#print axioms orderTwo_frob_inv_ge_two
#print axioms orderTwo_strict_normalized
#print axioms FiniteChecker.finiteChecker_eq_true

end
end SMatrix


==> anc/SMatrixLean/SMatrix/MatrixBridge.lean <==
import SMatrix.GramProjection

open scoped BigOperators Matrix

namespace SMatrix

noncomputable section

def aOne (n : Nat) : Real := ((n : Real) - 1) / (2 * n)
def aTwo (n : Nat) : Real := ((n : Real) - 2) / ((n : Real) * ((n : Real) - 1))
def beta (n : Nat) : Real := ((n : Real) - 1) ^ 3 /
  (4 * (n : Real) * ((n : Real) - 2))
def pairCenter (n : Nat) : Real :=
  beta n - 2 * aOne n * shift n + aTwo n * shift n ^ 2
def pairSlope (n : Nat) : Real := aOne n - aTwo n * shift n

def roundedInner {n : Nat} (B : RMatrix n) (i j : Fin n) : Nat :=
  ∑ k, rounded B i k * rounded B j k

theorem roundedInner_real {n : Nat} (B : RMatrix n) (i j : Fin n) :
    (roundedInner B i j : Real) =
      ∑ k, roundedReal B i k * roundedReal B j k := by
  unfold roundedInner roundedReal
  simp

theorem fixed_weight_centered
    {n half : Nat} (hnHalf : n = 2 * half)
    (B : RMatrix n) (i : Fin n) (hi : weight B i = half) :
    centeredRow n B i = -shift n + epsilon B i := by
  rw [centeredRow_eq_weight_epsilon, hi]
  have hcast : (n : Real) / 2 = (half : Real) := by
    rw [hnHalf]
    push_cast
    ring
  rw [hcast]
  ring

theorem BBT_fixed_rounding_expansion
    {n : Nat} (B : RMatrix n) (i j : Fin n) :
    (B * B.transpose) i j =
      (roundedInner B i j : Real) +
        (∑ k, error B i k * roundedReal B j k) +
        (∑ k, B i k * error B j k) := by
  have hentry (a b : Fin n) : B a b = roundedReal B a b + error B a b := by
    unfold error
    simp
  simp only [Matrix.mul_apply, Matrix.transpose_apply]
  rw [roundedInner_real]
  simp_rw [show ∀ k, B j k = roundedReal B j k + error B j k from
    fun k => hentry j k]
  simp only [mul_add, Finset.sum_add_distrib]
  have hfirst : (∑ x, B i x * roundedReal B j x) =
      (∑ x, roundedReal B i x * roundedReal B j x) +
        ∑ x, error B i x * roundedReal B j x := by
    simp_rw [show ∀ k, B i k = roundedReal B i k + error B i k from
      fun k => hentry i k]
    simp only [add_mul, Finset.sum_add_distrib]
  rw [hfirst]

/-- General exact form of manuscript (4.17), extracted from the full FU
matrix identity after fixed weight has already been proved. -/
theorem fixed_weight_pair_identity
    {n half : Nat} (hnHalf : n = 2 * half)
    {B : RMatrix n} (fd : FrankelUrschelData n B)
    (i j : Fin n) (hij : i ≠ j)
    (hi : weight B i = half) (hj : weight B j = half) :
    (roundedInner B i j : Real) - pairCenter n =
      pairSlope n * (epsilon B i + epsilon B j) +
        aTwo n * epsilon B i * epsilon B j -
        (B * fd.H) i j -
        (∑ k, error B i k * roundedReal B j k) -
        (∑ k, B i k * error B j k) := by
  have hri := fixed_weight_centered hnHalf B i hi
  have hrj := fixed_weight_centered hnHalf B j hj
  have htotal := fd.matrix_identity i j
  rw [Matrix.mul_add, Matrix.add_apply] at htotal
  simp only [Matrix.one_apply, if_neg hij] at htotal
  have hBB := BBT_fixed_rounding_expansion B i j
  rw [hBB, hri, hrj] at htotal
  unfold pairCenter pairSlope beta aOne aTwo
  linarith

theorem roundedInner_self {n : Nat} (B : RMatrix n) (i : Fin n) :
    roundedInner B i i = weight B i := by
  unfold roundedInner weight
  apply Finset.sum_congr rfl
  intro k _
  rcases rounded_zero_or_one B i k with h | h <;> simp [h]

def selectedRoundedRows {m n : Nat} (B : RMatrix n) (e : Fin m ↪ Fin n) :
    Matrix (Fin m) (Fin n) Real := fun i k => roundedReal B (e i) k

theorem selectedRoundedRows_gram_entry
    {m n : Nat} (B : RMatrix n) (e : Fin m ↪ Fin n) (i j : Fin m) :
    (selectedRoundedRows B e * (selectedRoundedRows B e).transpose) i j =
      (roundedInner B (e i) (e j) : Real) := by
  simp only [Matrix.mul_apply, Matrix.transpose_apply, selectedRoundedRows]
  rw [roundedInner_real]

theorem selectedRoundedRows_gram
    {m n half rho : Nat} (B : RMatrix n) (e : Fin m ↪ Fin n)
    (hweight : ∀ i, weight B (e i) = half)
    (hinter : ∀ i j, i ≠ j → roundedInner B (e i) (e j) = rho) :
    selectedRoundedRows B e * (selectedRoundedRows B e).transpose =
      gramMatrix m ((half : Real) - rho) rho := by
  apply gramMatrix_of_entries
  · intro i
    rw [show (∑ k, selectedRoundedRows B e i k ^ 2) =
        (selectedRoundedRows B e * (selectedRoundedRows B e).transpose) i i by
      simp only [Matrix.mul_apply, Matrix.transpose_apply]
      apply Finset.sum_congr rfl
      intro k _
      ring]
    rw [selectedRoundedRows_gram_entry, roundedInner_self, hweight]
    push_cast
    ring
  · intro i j hij
    rw [show (∑ k, selectedRoundedRows B e i k * selectedRoundedRows B e j k) =
        (selectedRoundedRows B e * (selectedRoundedRows B e).transpose) i j by
      simp [Matrix.mul_apply]]
    rw [selectedRoundedRows_gram_entry, hinter i j hij]

theorem roundedReal_abs_le_one_generic {n : Nat}
    (B : RMatrix n) (i k : Fin n) : |roundedReal B i k| ≤ 1 := by
  rcases rounded_zero_or_one B i k with h | h <;> simp [roundedReal, h]

theorem abs_error_rounded_sum_le_sigma_generic {n : Nat}
    (B : RMatrix n) (i j : Fin n) :
    |∑ k, error B i k * roundedReal B j k| ≤ sigma B i := by
  calc
    |∑ k, error B i k * roundedReal B j k| ≤
        ∑ k, |error B i k * roundedReal B j k| :=
      Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ k, |error B i k| := by
      apply Finset.sum_le_sum
      intro k _
      rw [abs_mul]
      exact mul_le_of_le_one_right (abs_nonneg _)
        (roundedReal_abs_le_one_generic B j k)
    _ = sigma B i := rfl

theorem abs_B_error_sum_le_sigma {n : Nat}
    (B : RMatrix n) (hB0 : EntrywiseNonnegative B)
    (hB1 : EntrywiseLEOne B) (i j : Fin n) :
    |∑ k, B i k * error B j k| ≤ sigma B j := by
  calc
    |∑ k, B i k * error B j k| ≤ ∑ k, |B i k * error B j k| :=
      Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ k, |error B j k| := by
      apply Finset.sum_le_sum
      intro k _
      rw [abs_mul, abs_of_nonneg (hB0 i k)]
      exact mul_le_of_le_one_left (abs_nonneg _) (hB1 i k)
    _ = sigma B j := rfl

/-- Signed refinement: a rounded-row test sees at most the positive rounding
mass `(sigma + epsilon)/2`. -/
theorem error_rounded_sum_le_positive_mass {n : Nat}
    (B : RMatrix n) (i j : Fin n) :
    (∑ k, error B i k * roundedReal B j k) ≤
      (sigma B i + epsilon B i) / 2 := by
  have hpoint (k : Fin n) :
      2 * (error B i k * roundedReal B j k) ≤
        |error B i k| + error B i k := by
    rcases rounded_zero_or_one B j k with h | h
    · simp only [roundedReal, h, Nat.cast_zero, mul_zero, mul_zero]
      linarith [neg_abs_le (error B i k)]
    · simp only [roundedReal, h, Nat.cast_one, mul_one]
      linarith [le_abs_self (error B i k)]
  have hsum := Finset.sum_le_sum (fun k (_ : k ∈ (Finset.univ : Finset (Fin n))) =>
    hpoint k)
  unfold sigma epsilon
  simp only [Finset.sum_add_distrib] at hsum ⊢
  rw [← Finset.mul_sum] at hsum
  linarith

/-- Signed refinement with a `[0,1]` row: multiplication cannot increase
positive error mass, while negative contributions only help. -/
theorem B_error_sum_le_positive_mass {n : Nat}
    (B : RMatrix n) (hB0 : EntrywiseNonnegative B)
    (hB1 : EntrywiseLEOne B) (i j : Fin n) :
    (∑ k, B i k * error B j k) ≤
      (sigma B j + epsilon B j) / 2 := by
  have hpoint (k : Fin n) :
      2 * (B i k * error B j k) ≤ |error B j k| + error B j k := by
    by_cases he : 0 ≤ error B j k
    · rw [abs_of_nonneg he]
      nlinarith [mul_nonneg (sub_nonneg.mpr (hB1 i k)) he]
    · have he' : error B j k ≤ 0 := le_of_not_ge he
      rw [abs_of_nonpos he']
      have hm := mul_nonpos_of_nonneg_of_nonpos (hB0 i k) he'
      linarith
  have hsum := Finset.sum_le_sum (fun k (_ : k ∈ (Finset.univ : Finset (Fin n))) =>
    hpoint k)
  unfold sigma epsilon
  simp only [Finset.sum_add_distrib] at hsum ⊢
  rw [← Finset.mul_sum] at hsum
  linarith

theorem abs_error_H_sum_le {n : Nat} (B H : RMatrix n)
    (i j : Fin n) (d h : Real) (hsigma : sigma B i ≤ d)
    (hd0 : 0 ≤ d) (hh0 : 0 ≤ h)
    (hcol : columnHsq H j ≤ h ^ 2) :
    |∑ k, error B i k * H k j| ≤ d * h := by
  have hentry : ∀ k, |H k j| ≤ h := by
    intro k
    have hterm : H k j ^ 2 ≤ columnHsq H j := by
      unfold columnHsq
      exact Finset.single_le_sum (fun x _ => sq_nonneg (H x j))
        (Finset.mem_univ k)
    have habs0 : 0 ≤ |H k j| := abs_nonneg _
    nlinarith [sq_abs (H k j)]
  calc
    |∑ k, error B i k * H k j| ≤
        ∑ k, |error B i k * H k j| := Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ k, |error B i k| * h := by
      apply Finset.sum_le_sum
      intro k _
      rw [abs_mul]
      exact mul_le_mul_of_nonneg_left (hentry k) (abs_nonneg _)
    _ = sigma B i * h := by
      unfold sigma
      rw [Finset.sum_mul]
    _ ≤ d * h := mul_le_mul_of_nonneg_right hsigma hh0

/-- Exact diagonal cancellation used in finite equation (4.35). -/
theorem fixed_weight_BH_diag_identity
    {n half : Nat} (hn : 2 < n) (hnHalf : n = 2 * half)
    {B : RMatrix n} (fd : FrankelUrschelData n B)
    (i : Fin n) (hi : weight B i = half) :
    (B * fd.H) i i = rowU B i + (2 * pairSlope n - 1) * epsilon B i +
      aTwo n * epsilon B i ^ 2 := by
  have hc := fixed_weight_centered hnHalf B i hi
  have htotal := fd.matrix_identity i i
  rw [Matrix.mul_add, Matrix.add_apply] at htotal
  simp only [Matrix.one_apply, if_pos] at htotal
  have hBB : (B * B.transpose) i i = rowSum B i - rowU B i := by
    simp only [Matrix.mul_apply, Matrix.transpose_apply]
    unfold rowSum rowU
    rw [← Finset.sum_sub_distrib]
    apply Finset.sum_congr rfl
    intro k _
    ring
  rw [hBB, hc] at htotal
  have hrs : rowSum B i = (n : Real) / 2 + epsilon B i := by
    rw [show rowSum B i = (weight B i : Real) + epsilon B i by
      unfold rowSum weight epsilon error roundedReal
      simp only [Matrix.sub_apply, Nat.cast_sum]
      rw [← Finset.sum_add_distrib]
      apply Finset.sum_congr rfl
      intro k _
      ring, hi]
    have hcast : (half : Real) = (n : Real) / 2 := by
      rw [hnHalf]
      push_cast
      ring
    rw [hcast]
  rw [hrs] at htotal
  have hnR : (2 : Real) < n := by exact_mod_cast hn
  have hn0 : (n : Real) ≠ 0 := by linarith
  have hn1 : (n : Real) - 1 ≠ 0 := by linarith
  have hn2 : (n : Real) - 2 ≠ 0 := by linarith
  simp only [mul_one] at htotal
  change (n : Real) / 2 + epsilon B i - rowU B i + (B * fd.H) i i =
    (n : Real) ^ 2 / (4 * ((n : Real) - 1)) + beta n +
      aOne n * ((-shift n + epsilon B i) + (-shift n + epsilon B i)) +
      aTwo n * ((-shift n + epsilon B i) * (-shift n + epsilon B i)) at htotal
  have hconst : (n : Real) ^ 2 / (4 * ((n : Real) - 1)) + beta n -
      2 * aOne n * shift n + aTwo n * shift n ^ 2 = (n : Real) / 2 := by
    unfold beta aOne aTwo shift
    field_simp [hn0, hn1, hn2]
    ring
  have hslope : 2 * aOne n - 2 * aTwo n * shift n =
      2 * pairSlope n := by
    unfold pairSlope
    ring
  have hexpand :
      (n : Real) ^ 2 / (4 * ((n : Real) - 1)) + beta n +
          aOne n * ((-shift n + epsilon B i) + (-shift n + epsilon B i)) +
          aTwo n * ((-shift n + epsilon B i) * (-shift n + epsilon B i)) =
        (n : Real) / 2 + 2 * pairSlope n * epsilon B i +
          aTwo n * epsilon B i ^ 2 := by
    calc
      _ = ((n : Real) ^ 2 / (4 * ((n : Real) - 1)) + beta n -
            2 * aOne n * shift n + aTwo n * shift n ^ 2) +
          (2 * aOne n - 2 * aTwo n * shift n) * epsilon B i +
          aTwo n * epsilon B i ^ 2 := by ring
      _ = _ := by rw [hconst, hslope]
  rw [hexpand] at htotal
  linarith

/-- The mixed rounding/H term used in the refined large-order estimate.
The proof is entrywise and therefore makes no hidden operator-norm
assumption. -/
theorem abs_error_H_sum_lt {n : Nat} (B H : RMatrix n)
    (i j : Fin n) (e h : Real) (he : sigma B i < e)
    (hh : columnHsq H j < h ^ 2) (hh0 : 0 < h) :
    |∑ k, error B i k * H k j| < e * h := by
  have hsigma0 : 0 ≤ sigma B i := by unfold sigma; positivity
  have hentry : ∀ k, |H k j| < h := by
    intro k
    have hterm : H k j ^ 2 ≤ columnHsq H j := by
      unfold columnHsq
      exact Finset.single_le_sum (fun x _ => sq_nonneg (H x j))
        (Finset.mem_univ k)
    have habs0 : 0 ≤ |H k j| := abs_nonneg _
    have habssq : |H k j| ^ 2 = H k j ^ 2 := sq_abs _
    nlinarith
  calc
    |∑ k, error B i k * H k j| ≤
        ∑ k, |error B i k * H k j| := Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ k, |error B i k| * h := by
      apply Finset.sum_le_sum
      intro k _
      rw [abs_mul]
      exact mul_le_mul_of_nonneg_left (le_of_lt (hentry k)) (abs_nonneg _)
    _ = sigma B i * h := by
      unfold sigma
      rw [Finset.sum_mul]
    _ < e * h := mul_lt_mul_of_pos_right he hh0

theorem rounded_H_eq_BH_sub_errorH {n : Nat} (B H : RMatrix n)
    (i j : Fin n) :
    (∑ k, roundedReal B i k * H k j) =
      (B * H) i j - ∑ k, error B i k * H k j := by
  simp only [Matrix.mul_apply]
  have hentry : ∀ k, roundedReal B i k = B i k - error B i k := by
    intro k
    unfold error
    simp
  simp_rw [hentry, sub_mul, Finset.sum_sub_distrib]

/-- Off-diagonal identity for the actual selected rounded row acting on an
`H` column.  This is the extraction bridge behind (3.14). -/
theorem rounded_H_offdiag_identity
    {n half : Nat} (hnHalf : n = 2 * half)
    {B : RMatrix n} (fd : FrankelUrschelData n B)
    (i j : Fin n) (hij : i ≠ j)
    (hi : weight B i = half) (hj : weight B j = half) :
    (∑ k, roundedReal B i k * fd.H k j) =
      pairCenter n - (roundedInner B i j : Real) +
        pairSlope n * (epsilon B i + epsilon B j) +
        aTwo n * epsilon B i * epsilon B j -
        (∑ k, error B i k * roundedReal B j k) -
        (∑ k, B i k * error B j k) -
        (∑ k, error B i k * fd.H k j) := by
  have hpair := fixed_weight_pair_identity hnHalf fd i j hij hi hj
  have hround := rounded_H_eq_BH_sub_errorH B fd.H i j
  simp only [Matrix.mul_apply] at hpair
  rw [Matrix.mul_apply] at hround
  linarith

/-- Diagonal companion of `rounded_H_offdiag_identity`, directly extracted
from the full Frankel--Urschel matrix identity. -/
theorem rounded_H_diag_identity
    {n half : Nat} (hnHalf : n = 2 * half)
    {B : RMatrix n} (fd : FrankelUrschelData n B)
    (i : Fin n) (hi : weight B i = half) :
    (∑ k, roundedReal B i k * fd.H k i) =
      (n : Real) ^ 2 / (4 * ((n : Real) - 1)) + beta n - (half : Real) +
        2 * aOne n * centeredRow n B i +
        aTwo n * centeredRow n B i ^ 2 -
        (∑ k, error B i k * roundedReal B i k) -
        (∑ k, B i k * error B i k) -
        (∑ k, error B i k * fd.H k i) := by
  have htotal := fd.matrix_identity i i
  rw [Matrix.mul_add, Matrix.add_apply] at htotal
  simp only [Matrix.one_apply, if_pos] at htotal
  have hBB := BBT_fixed_rounding_expansion B i i
  rw [hBB, roundedInner_self, hi] at htotal
  have hround := rounded_H_eq_BH_sub_errorH B fd.H i i
  unfold beta aOne aTwo
  linarith

theorem row_sq_le_card {n : Nat}
    (B : RMatrix n) (hB0 : EntrywiseNonnegative B)
    (hB1 : EntrywiseLEOne B) (i : Fin n) :
    (∑ k, B i k ^ 2) ≤ n := by
  calc
    (∑ k, B i k ^ 2) ≤ ∑ _k : Fin n, (1 : Real) := by
      apply Finset.sum_le_sum
      intro k _
      nlinarith [mul_nonneg (hB0 i k) (sub_nonneg.mpr (hB1 i k))]
    _ = n := by simp

theorem BH_cauchy_sq {n : Nat} (B H : RMatrix n) (i j : Fin n) :
    |(B * H) i j| ^ 2 ≤
      (∑ k, B i k ^ 2) * columnHsq H j := by
  have hcs : (∑ k, B i k * H k j) ^ 2 ≤
      (∑ k, B i k ^ 2) * ∑ k, H k j ^ 2 := by
    simpa using (Finset.sum_mul_sq_le_sq_mul_sq
      (s := (Finset.univ : Finset (Fin n))) (fun k => B i k) (fun k => H k j))
  simpa [Matrix.mul_apply, columnHsq, sq_abs] using hcs

theorem pairSlope_formula {n : Nat} (hn : 2 < n) :
    pairSlope n = ((n : Real) - 2) / (2 * ((n : Real) - 1)) := by
  have hnR : (2 : Real) < n := by exact_mod_cast hn
  have hn0 : (n : Real) ≠ 0 := by linarith
  have hn1 : (n : Real) - 1 ≠ 0 := by linarith
  have hn2 : (n : Real) - 2 ≠ 0 := by linarith
  unfold pairSlope aOne aTwo shift
  field_simp [hn0, hn1, hn2]
  ring

theorem pairCenter_formula {n : Nat} (hn : 2 < n) :
    pairCenter n = (n : Real) * ((n : Real) - 2) /
      (4 * ((n : Real) - 1)) := by
  have hnR : (2 : Real) < n := by exact_mod_cast hn
  have hn0 : (n : Real) ≠ 0 := by linarith
  have hn1 : (n : Real) - 1 ≠ 0 := by linarith
  have hn2 : (n : Real) - 2 ≠ 0 := by linarith
  unfold pairCenter beta aOne aTwo shift
  field_simp [hn0, hn1, hn2]
  ring

theorem pairSlope_abs_le_one {n : Nat} (hn : 2 < n) :
    |pairSlope n| ≤ 1 := by
  rw [pairSlope_formula hn]
  have hnR : (2 : Real) < n := by exact_mod_cast hn
  have hden : 0 < 2 * ((n : Real) - 1) :=
    mul_pos (by norm_num) (sub_pos.mpr (lt_trans (by norm_num) hnR))
  rw [abs_of_nonneg (div_nonneg (by linarith) (le_of_lt hden))]
  rw [div_le_iff₀ hden]
  linarith

theorem aTwo_abs_le_one {n : Nat} (hn : 2 < n) : |aTwo n| ≤ 1 := by
  have hnR : (2 : Real) < n := by exact_mod_cast hn
  have hden : 0 < (n : Real) * ((n : Real) - 1) :=
    mul_pos (lt_trans (by norm_num) hnR)
      (sub_pos.mpr (lt_trans (by norm_num) hnR))
  unfold aTwo
  rw [abs_of_nonneg (div_nonneg (by linarith) (le_of_lt hden))]
  rw [div_le_iff₀ hden]
  nlinarith [mul_nonneg (by linarith : 0 ≤ (n : Real) - 1)
    (by linarith : 0 ≤ (n : Real) - 1)]

end
end SMatrix


==> anc/SMatrixLean/SMatrix/Normalization.lean <==
import SMatrix.FiniteComplete
import SMatrix.OrderSix
import SMatrix.OrderTwo

open scoped BigOperators Matrix

namespace SMatrix

noncomputable section

open FiniteChecker

/-- Complete normalized even-dimensional contribution. -/
theorem even_normalized_strict_bound
    (hFU : FrankelUrschelLemma21)
    {n : Nat} (hn4 : 4 ≤ n) (heven : Even n)
    (B : RMatrix n) (hB0 : EntrywiseNonnegative B)
    (hB1 : EntrywiseLEOne B) (hunit : IsUnit B.det) :
    (2 * (n : Real) / ((n : Real) + 1)) ^ 2 < frobSq B⁻¹ := by
  by_contra hnot
  have hinv : frobSq B⁻¹ ≤
      (2 * (n : Real) / ((n : Real) + 1)) ^ 2 := le_of_not_gt hnot
  rcases hFU n (by omega) heven B hB0 hB1 hunit hinv with ⟨fd⟩
  by_cases hn6 : n = 6
  · subst n
    exact OrderSix.orderSix_contradiction fd hB0 hB1
  · by_cases hn64 : n ≤ 64
    · exact FiniteMatrix.finite_checker_sound finiteChecker_eq_true n heven
        hn4 hn64 hn6 B fd hB0 hB1
    · have hn66 : 66 ≤ n := by
        rcases heven with ⟨k, hk⟩
        omega
      exact LargeEven.large_even_contradiction hn66 heven fd hB0 hB1

def entryValues {n : Nat} (A : RMatrix n) : Finset Real :=
  Finset.univ.image fun p : Fin n × Fin n => A p.1 p.2

def matrixMaxEntry {n : Nat} (A : RMatrix n) : Real :=
  if hn : 0 < n then
    (entryValues A).max' (by
      let i : Fin n := ⟨0, hn⟩
      exact ⟨A i i, Finset.mem_image.2 ⟨(i, i), Finset.mem_univ _, rfl⟩⟩)
  else 0

theorem entry_le_matrixMaxEntry {n : Nat} (hn : 0 < n)
    (A : RMatrix n) (i j : Fin n) : A i j ≤ matrixMaxEntry A := by
  unfold matrixMaxEntry
  rw [dif_pos hn]
  apply Finset.le_max'
  exact Finset.mem_image.2 ⟨(i, j), Finset.mem_univ _, rfl⟩

theorem matrixMaxEntry_attained {n : Nat} (hn : 0 < n) (A : RMatrix n) :
    ∃ i j, A i j = matrixMaxEntry A := by
  unfold matrixMaxEntry
  rw [dif_pos hn]
  have hm := Finset.max'_mem (entryValues A) (by
    let i : Fin n := ⟨0, hn⟩
    exact ⟨A i i, Finset.mem_image.2 ⟨(i, i), Finset.mem_univ _, rfl⟩⟩)
  rcases Finset.mem_image.1 hm with ⟨p, _, hp⟩
  exact ⟨p.1, p.2, hp⟩

theorem matrixMaxEntry_pos {n : Nat} (hn : 0 < n)
    (A : RMatrix n) (hA0 : EntrywiseNonnegative A)
    (hunit : IsUnit A.det) : 0 < matrixMaxEntry A := by
  rcases matrixMaxEntry_attained hn A with ⟨i, j, hij⟩
  have hM0 : 0 ≤ matrixMaxEntry A := by rw [← hij]; exact hA0 i j
  apply lt_of_le_of_ne hM0
  intro hzero
  have hAz : A = 0 := by
    ext x y
    have hle := entry_le_matrixMaxEntry hn A x y
    rw [← hzero] at hle
    simp only [Matrix.zero_apply]
    exact le_antisymm hle (hA0 x y)
  haveI : Nonempty (Fin n) := ⟨⟨0, hn⟩⟩
  have hdet0 : A.det = 0 := by
    rw [hAz]
    exact Matrix.det_zero (R := Real) (n := Fin n) ⟨⟨0, hn⟩⟩
  exact hunit.ne_zero hdet0

theorem normalized_nonnegative {n : Nat} (A : RMatrix n)
    (hA0 : EntrywiseNonnegative A) (hM : 0 < matrixMaxEntry A) :
    EntrywiseNonnegative ((matrixMaxEntry A)⁻¹ • A) := by
  intro i j
  simp only [Matrix.smul_apply, smul_eq_mul]
  exact mul_nonneg (inv_nonneg.mpr (le_of_lt hM)) (hA0 i j)

theorem normalized_le_one {n : Nat} (hn : 0 < n) (A : RMatrix n)
    (hM : 0 < matrixMaxEntry A) :
    EntrywiseLEOne ((matrixMaxEntry A)⁻¹ • A) := by
  intro i j
  simp only [Matrix.smul_apply, smul_eq_mul]
  rw [inv_mul_le_one₀ hM]
  exact entry_le_matrixMaxEntry hn A i j

theorem normalized_det_isUnit {n : Nat} (A : RMatrix n)
    (hunit : IsUnit A.det) (hM : 0 < matrixMaxEntry A) :
    IsUnit (((matrixMaxEntry A)⁻¹ • A).det) := by
  rw [Matrix.det_smul]
  exact (isUnit_iff_ne_zero.mpr (pow_ne_zero _ (inv_ne_zero (ne_of_gt hM)))).mul hunit

theorem normalized_inv {n : Nat} (A : RMatrix n)
    (hunit : IsUnit A.det) (hM : 0 < matrixMaxEntry A) :
    (((matrixMaxEntry A)⁻¹ • A)⁻¹) = matrixMaxEntry A • A⁻¹ := by
  letI : Invertible (matrixMaxEntry A)⁻¹ :=
    invertibleOfNonzero (inv_ne_zero (ne_of_gt hM))
  rw [Matrix.inv_smul A (matrixMaxEntry A)⁻¹ hunit, invOf_eq_inv, inv_inv]

theorem frobSq_smul {m n : Nat} (c : Real)
    (A : Matrix (Fin m) (Fin n) Real) :
    frobSq (c • A) = c ^ 2 * frobSq A := by
  unfold frobSq
  simp only [Matrix.smul_apply, smul_eq_mul, mul_pow]
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro i _
  rw [Finset.mul_sum]

/-- Final even-dimensional statement for the original, unnormalized matrix.
`matrixMaxEntry A` is definitionally the maximum matrix entry, and the two
preceding lemmas prove both domination and attainment. -/
theorem even_strict_bound
    (hFU : FrankelUrschelLemma21)
    {n : Nat} (hn4 : 4 ≤ n) (heven : Even n)
    (A : RMatrix n) (hA0 : EntrywiseNonnegative A)
    (hunit : IsUnit A.det) :
    (2 * (n : Real) / ((n : Real) + 1) / matrixMaxEntry A) ^ 2 <
      frobSq A⁻¹ := by
  have hn0 : 0 < n := by omega
  have hM := matrixMaxEntry_pos hn0 A hA0 hunit
  let B : RMatrix n := (matrixMaxEntry A)⁻¹ • A
  have hB0 : EntrywiseNonnegative B := by
    simpa [B] using normalized_nonnegative A hA0 hM
  have hB1 : EntrywiseLEOne B := by
    simpa [B] using normalized_le_one hn0 A hM
  have hBu : IsUnit B.det := by
    simpa [B] using normalized_det_isUnit A hunit hM
  have h := even_normalized_strict_bound hFU hn4 heven B hB0 hB1 hBu
  have hinv : B⁻¹ = matrixMaxEntry A • A⁻¹ := by
    simpa [B] using normalized_inv A hunit hM
  rw [hinv, frobSq_smul] at h
  rw [div_pow, div_lt_iff₀ (sq_pos_of_pos hM)]
  simpa [mul_comm] using h

#print axioms even_strict_bound

end
end SMatrix


==> anc/SMatrixLean/SMatrix/OrderSix.lean <==
import SMatrix.OrderSixCombinatorics
import SMatrix.Rounding
import Mathlib.Data.Fintype.EquivFin

open scoped BigOperators

namespace SMatrix
namespace OrderSix

noncomputable def nonHDefect (B : RMatrix 6) (i : Fin 6) : Real :=
  rowU B i + (4 / 25 : Real) * centeredRow 6 B i ^ 2

noncomputable def totalNonHDefect (B : RMatrix 6) : Real :=
  ∑ i, nonHDefect B i

theorem orderSix_budget_value :
    (6 / 25 : Real) * (1 / 16 + 33 / 49) = 1731 / 9800 := by
  norm_num

/-- The order-six global budget, extracted directly from the FU interface. -/
theorem orderSix_global_budget {B : RMatrix 6}
    (fd : FrankelUrschelData 6 B) :
    (∑ i, rowDefectU B fd.H i) ≤ (1731 / 9800 : Real) := by
  have h := global_defect_budget (n := 6) (B := B) (by norm_num) fd
  norm_num [tau] at h ⊢
  exact h

theorem orderSix_budget_split {B : RMatrix 6}
    (fd : FrankelUrschelData 6 B) :
    totalNonHDefect B + frobSq fd.H ≤ (1731 / 9800 : Real) := by
  have h := orderSix_global_budget fd
  have heq : (∑ i, rowDefectU B fd.H i) =
      totalNonHDefect B + frobSq fd.H := by
    unfold rowDefectU totalNonHDefect nonHDefect
    simp only [Finset.sum_add_distrib]
    rw [← frobSq_eq_sum_columns]
    norm_num [gamma]
    ring
  rwa [heq] at h

theorem orderSix_wrong_row_cost_value :
    (4 / 25 : Real) * (1 - 1 / 8) ^ 2 = 49 / 400 := by
  norm_num

theorem two_wrong_rows_exceed_budget :
    (2 : Real) * (49 / 400) > 1731 / 9800 := by
  norm_num

theorem orderSix_wrong_weight_cost
    (B H : RMatrix 6) (i : Fin 6)
    (hB0 : EntrywiseNonnegative B) (hB1 : EntrywiseLEOne B)
    (hwrong : weight B i ≠ 3) :
    (49 / 400 : Real) ≤ rowDefectU B H i := by
  by_contra hlt
  have hstrict : rowDefectU B H i < (49 / 400 : Real) := lt_of_not_ge hlt
  have hfixed := selected_row_fixed_weight
    (n := 6) (half := 3) (by norm_num) (by norm_num)
    B H i hB0 hB1 (rowDefectU B H i) (le_rfl)
    (by norm_num [gamma, shift])
    (by norm_num [gamma, shift])
    (by
      convert hstrict using 1 <;> norm_num [gamma, shift])
  exact hwrong hfixed

theorem single_measurement_energy
    {n : Nat} (b h : Fin n → Real) (a D : Real)
    (ha : 0 ≤ a) (hD : 0 < D)
    (hb : ∑ k, (b k) ^ 2 ≤ D)
    (hmeas : a ≤ |∑ k, b k * h k|) :
    a ^ 2 / D ≤ ∑ k, (h k) ^ 2 := by
  have hcs : (∑ k, b k * h k) ^ 2 ≤
      (∑ k, (b k) ^ 2) * ∑ k, (h k) ^ 2 := by
    simpa using
      (Finset.sum_mul_sq_le_sq_mul_sq
        (s := (Finset.univ : Finset (Fin n))) b h)
  have hh0 : 0 ≤ ∑ k, (h k) ^ 2 := by positivity
  have haSq : a ^ 2 ≤ (∑ k, b k * h k) ^ 2 := by
    nlinarith [sq_abs (∑ k, b k * h k)]
  have hDH : (∑ k, b k * h k) ^ 2 ≤ D * ∑ k, (h k) ^ 2 :=
    hcs.trans (mul_le_mul_of_nonneg_right hb hh0)
  rw [div_le_iff₀ hD]
  simpa [mul_comm] using haSq.trans hDH

/-- Two scalar constraints in a shared column cost at least `a^2 / D` when
both relevant row norms are bounded by `D`. -/
theorem shared_column_energy
    {n : Nat} (b₁ b₂ h : Fin n → Real) (a D : Real)
    (ha : 0 ≤ a) (hD : 0 < D)
    (hb₁ : ∑ k, (b₁ k) ^ 2 ≤ D) (hb₂ : ∑ k, (b₂ k) ^ 2 ≤ D)
    (hm₁ : a ≤ |∑ k, b₁ k * h k|)
    (hm₂ : a ≤ |∑ k, b₂ k * h k|) :
    a ^ 2 / D ≤ ∑ k, (h k) ^ 2 := by
  exact single_measurement_energy b₁ h a D ha hD hb₁ hm₁

noncomputable def tripleRows (B : RMatrix 6) : Finset (Fin 6) :=
  Finset.univ.filter fun i => weight B i = 3

noncomputable def wrongRows (B : RMatrix 6) : Finset (Fin 6) :=
  Finset.univ.filter fun i => weight B i ≠ 3

theorem at_least_five_triple_rows
    (B H : RMatrix 6)
    (hB0 : EntrywiseNonnegative B) (hB1 : EntrywiseLEOne B)
    (hbudget : (∑ i, rowDefectU B H i) ≤ (1731 / 9800 : Real)) :
    5 ≤ (tripleRows B).card := by
  let f : Fin 6 → Real := fun i => rowDefectU B H i
  have hf0 : ∀ i, 0 ≤ f i := fun i => rowDefectU_nonneg B H hB0 hB1 (by norm_num) i
  have hnoTwo : ∀ i j : Fin 6, i ≠ j →
      weight B i ≠ 3 → weight B j ≠ 3 → False := by
    intro i j hij hi hj
    have hci := orderSix_wrong_weight_cost B H i hB0 hB1 hi
    have hcj := orderSix_wrong_weight_cost B H j hB0 hB1 hj
    have hpair : f i + f j ≤ ∑ k, f k := by
      have hsubset : ({i, j} : Finset (Fin 6)) ⊆ Finset.univ := Finset.subset_univ _
      have hsum := Finset.sum_le_sum_of_subset_of_nonneg hsubset
        (fun k _ _ => hf0 k)
      have hpairEq : (∑ k ∈ ({i, j} : Finset (Fin 6)), f k) = f i + f j := by
        simp [hij]
      simpa [hpairEq] using hsum
    have : (49 / 200 : Real) ≤ ∑ k, f k := by nlinarith
    have htot : (∑ k, f k) ≤ (1731 / 9800 : Real) := hbudget
    norm_num at this htot
    linarith
  have hwrongCard : (wrongRows B).card ≤ 1 := by
    rw [Finset.card_le_one]
    intro i hi j hj
    by_contra hij
    have hiw : weight B i ≠ 3 := by simpa [wrongRows] using hi
    have hjw : weight B j ≠ 3 := by simpa [wrongRows] using hj
    exact hnoTwo i j hij hiw hjw
  have hcomp : tripleRows B = Finset.univ \ wrongRows B := by
    ext i
    simp [tripleRows, wrongRows]
  rw [hcomp, Finset.card_sdiff (Finset.subset_univ _)]
  simp only [Finset.card_univ, Fintype.card_fin]
  omega

theorem at_least_five_triple_rows_from_fu
    {B : RMatrix 6} (fd : FrankelUrschelData 6 B)
    (hB0 : EntrywiseNonnegative B) (hB1 : EntrywiseLEOne B) :
    5 ≤ (tripleRows B).card :=
  at_least_five_triple_rows B fd.H hB0 hB1 (orderSix_global_budget fd)

noncomputable def roundedRowSet (B : RMatrix 6) (i : Fin 6) : Finset Point :=
  Finset.univ.filter fun j => rounded B i j = 1

theorem roundedRowSet_card (B : RMatrix 6) (i : Fin 6) :
    (roundedRowSet B i).card = weight B i := by
  unfold roundedRowSet weight
  rw [Finset.card_filter]
  apply Finset.sum_congr rfl
  intro j _
  rcases rounded_zero_or_one B i j with h | h
  · simp [h]
  · simp [h]

theorem rounded_intersection_nat (B : RMatrix 6) (i j : Fin 6) :
    (roundedRowSet B i ∩ roundedRowSet B j).card =
      ∑ k, rounded B i k * rounded B j k := by
  have hset : roundedRowSet B i ∩ roundedRowSet B j =
      Finset.univ.filter fun k => rounded B i k = 1 ∧ rounded B j k = 1 := by
    ext k
    simp [roundedRowSet]
  rw [hset, Finset.card_filter]
  apply Finset.sum_congr rfl
  intro k _
  rcases rounded_zero_or_one B i k with hi | hi <;>
    rcases rounded_zero_or_one B j k with hj | hj <;> simp [hi, hj]

theorem rounded_intersection_real (B : RMatrix 6) (i j : Fin 6) :
    ((roundedRowSet B i ∩ roundedRowSet B j).card : Real) =
      ∑ k, roundedReal B i k * roundedReal B j k := by
  rw [rounded_intersection_nat]
  simp [roundedReal]

noncomputable def roundedTriple (B : RMatrix 6) (i : Fin 6)
    (hi : weight B i = 3) : Triple :=
  ⟨roundedRowSet B i, by rw [roundedRowSet_card, hi]⟩

theorem exists_five_selected_rows
    (B : RMatrix 6) (hcard : 5 ≤ (tripleRows B).card) :
    ∃ f : RowIndex ↪ Fin 6, ∀ i, weight B (f i) = 3 := by
  rcases Function.Embedding.exists_of_card_le_finset
      (α := RowIndex) (s := tripleRows B) (by simpa using hcard) with ⟨f, hf⟩
  refine ⟨f, fun i => ?_⟩
  have hi : f i ∈ tripleRows B := hf ⟨i, rfl⟩
  simpa [tripleRows] using hi

theorem extracted_five_triples_have_bad_edge
    (B : RMatrix 6) (f : RowIndex ↪ Fin 6)
    (hf : ∀ i, weight B (f i) = 3) :
    ∃ i j, i < j ∧
      ((roundedRowSet B (f i) ∩ roundedRowSet B (f j)).card ≠ 1) := by
  let F : RowIndex → Triple := fun i => roundedTriple B (f i) (hf i)
  rcases five_triples_have_bad_edge F with ⟨i, j, hij, hbad⟩
  exact ⟨i, j, hij, by simpa [intersectionSize, F, roundedTriple] using hbad⟩

noncomputable def T {B : RMatrix 6} (fd : FrankelUrschelData 6 B)
    (i j : Fin 6) : Real := (B * fd.H) i j

/-- Exact order-six abnormal-edge identity (5.11), extracted from the full
matrix identity in the FU interface and the actual rounded matrix. -/
theorem orderSix_T_identity
    {B : RMatrix 6} (fd : FrankelUrschelData 6 B)
    (i j : Fin 6) (hij : i ≠ j)
    (hi : weight B i = 3) (hj : weight B j = 3) :
    T fd i j =
      6 / 5 - ((roundedRowSet B i ∩ roundedRowSet B j).card : Real) +
        2 / 5 * (epsilon B i + epsilon B j) +
        2 / 15 * epsilon B i * epsilon B j -
        (∑ k, error B i k * roundedReal B j k) -
        (∑ k, roundedReal B i k * error B j k) -
        (∑ k, error B i k * error B j k) := by
  have hri : centeredRow 6 B i = -1 / 8 + epsilon B i := by
    rw [centeredRow_eq_weight_epsilon, hi]
    norm_num [shift]
    ring
  have hrj : centeredRow 6 B j = -1 / 8 + epsilon B j := by
    rw [centeredRow_eq_weight_epsilon, hj]
    norm_num [shift]
    ring
  have htotal := fd.matrix_identity i j
  rw [Matrix.mul_add, Matrix.add_apply] at htotal
  simp only [Matrix.one_apply, if_neg hij] at htotal
  norm_num at htotal
  rw [hri, hrj] at htotal
  have hentry (a b : Fin 6) :
      B a b = roundedReal B a b + error B a b := by
    unfold error
    simp
  have hBB : (B * B.transpose) i j =
      ((roundedRowSet B i ∩ roundedRowSet B j).card : Real) +
        (∑ k, error B i k * roundedReal B j k) +
        (∑ k, roundedReal B i k * error B j k) +
        (∑ k, error B i k * error B j k) := by
    simp only [Matrix.mul_apply, Matrix.transpose_apply]
    rw [rounded_intersection_real]
    simp_rw [hentry]
    simp only [add_mul, mul_add, Finset.sum_add_distrib]
    ring
  rw [hBB] at htotal
  unfold T
  linarith

theorem error_row_sq_le_rowU
    (B : RMatrix 6) (hB0 : EntrywiseNonnegative B)
    (hB1 : EntrywiseLEOne B) (i : Fin 6) :
    (∑ k, error B i k ^ 2) ≤ rowU B i := by
  rw [rowU_eq_defects B hB0 hB1 i]
  apply Finset.sum_le_sum
  intro k _
  have hd0 := entryDefect_nonneg B i k
  have hdHalf := entryDefect_le_half B hB0 hB1 i k
  have hsquare : error B i k ^ 2 = entryDefect B i k ^ 2 := by
    unfold entryDefect
    exact (sq_abs _).symm
  rw [hsquare]
  nlinarith

theorem row_sq_identity (B : RMatrix 6) (i : Fin 6) :
    (∑ k, B i k ^ 2) =
      (weight B i : Real) + epsilon B i - rowU B i := by
  have hrow : rowSum B i = (weight B i : Real) + epsilon B i := by
    unfold rowSum weight epsilon error roundedReal
    simp only [Matrix.sub_apply, Finset.sum_sub_distrib, Nat.cast_sum]
    ring
  unfold rowU
  rw [← hrow]
  unfold rowSum
  rw [← Finset.sum_sub_distrib]
  apply Finset.sum_congr rfl
  intro k _
  ring

theorem total_rowU_le_totalNonHDefect
    (B : RMatrix 6) :
    (∑ i, rowU B i) ≤ totalNonHDefect B := by
  unfold totalNonHDefect nonHDefect
  simp only [Finset.sum_add_distrib]
  have hsq : 0 ≤ ∑ i, (4 / 25 : Real) * centeredRow 6 B i ^ 2 := by
    positivity
  linarith

theorem totalNonHDefect_nonneg
    (B : RMatrix 6) (hB0 : EntrywiseNonnegative B)
    (hB1 : EntrywiseLEOne B) : 0 ≤ totalNonHDefect B := by
  unfold totalNonHDefect nonHDefect
  apply Finset.sum_nonneg
  intro i _
  exact add_nonneg (rowU_nonneg B hB0 hB1 i)
    (mul_nonneg (by norm_num) (sq_nonneg _))

theorem entry_defect_le_totalNonHDefect
    (B : RMatrix 6) (hB0 : EntrywiseNonnegative B)
    (hB1 : EntrywiseLEOne B) (i k : Fin 6) :
    entryDefect B i k * (1 - entryDefect B i k) ≤ totalNonHDefect B := by
  have hterm : entryDefect B i k * (1 - entryDefect B i k) ≤ rowU B i := by
    rw [rowU_eq_defects B hB0 hB1 i]
    exact Finset.single_le_sum
      (fun j _ => by
        have hj1 : entryDefect B i j ≤ 1 :=
          (entryDefect_le_half B hB0 hB1 i j).trans (by norm_num)
        exact mul_nonneg (entryDefect_nonneg B i j) (sub_nonneg.mpr hj1))
      (Finset.mem_univ k)
  have hrow : rowU B i ≤ ∑ j, rowU B j := by
    exact Finset.single_le_sum (fun j _ => rowU_nonneg B hB0 hB1 j)
      (Finset.mem_univ i)
  exact hterm.trans (hrow.trans (total_rowU_le_totalNonHDefect B))

/-- Uniform version of (5.15), with every hypothesis and its matrix
extraction explicit. -/
theorem total_sigma_lt
    (B : RMatrix 6) (hB0 : EntrywiseNonnegative B)
    (hB1 : EntrywiseLEOne B) (delta P0 : Real)
    (hdelta0 : 0 ≤ delta) (hdeltaHalf : delta < 1 / 2)
    (hP : totalNonHDefect B ≤ P0)
    (hP0 : P0 < delta * (1 - delta)) :
    (∑ i, sigma B i) < delta := by
  have hd : ∀ i k, entryDefect B i k ≤ delta := by
    intro i k
    by_contra hnot
    have hdk : delta < entryDefect B i k := lt_of_not_ge hnot
    have hdHalf := entryDefect_le_half B hB0 hB1 i k
    have hmono : delta * (1 - delta) ≤
        entryDefect B i k * (1 - entryDefect B i k) := by
      nlinarith
    have hcost := entry_defect_le_totalNonHDefect B hB0 hB1 i k
    linarith
  have hweighted : (1 - delta) * (∑ i, sigma B i) ≤ ∑ i, rowU B i := by
    simp_rw [rowU_eq_defects B hB0 hB1]
    unfold sigma entryDefect
    simp only [← Finset.sum_mul, Finset.mul_sum]
    apply Finset.sum_le_sum
    intro i _
    apply Finset.sum_le_sum
    intro k _
    have h0 : 0 ≤ |error B i k| := abs_nonneg _
    have hle := hd i k
    unfold entryDefect at hle
    nlinarith
  have hrow := total_rowU_le_totalNonHDefect B
  have hfactor : 0 < 1 - delta := by linarith
  have hsigma0 : 0 ≤ ∑ i, sigma B i := by
    unfold sigma
    positivity
  nlinarith

theorem selected_row_sq_lt
    (B : RMatrix 6) (hB0 : EntrywiseNonnegative B)
    (hB1 : EntrywiseLEOne B) (i : Fin 6)
    (hi : weight B i = 3) (delta : Real)
    (hsigma : sigma B i < delta) :
    (∑ k, B i k ^ 2) < 3 + delta := by
  rw [row_sq_identity, hi]
  norm_num
  have heps := abs_epsilon_le_sigma B i
  have hu0 := rowU_nonneg B hB0 hB1 i
  have hepsle : epsilon B i ≤ sigma B i := le_trans (le_abs_self _) heps
  linarith

theorem roundedReal_abs_le_one (B : RMatrix 6) (i k : Fin 6) :
    |roundedReal B i k| ≤ 1 := by
  rcases rounded_zero_or_one B i k with h | h <;>
    simp [roundedReal, h]

theorem abs_error_rounded_sum_le_sigma
    (B : RMatrix 6) (i j : Fin 6) :
    |∑ k, error B i k * roundedReal B j k| ≤ sigma B i := by
  calc
    |∑ k, error B i k * roundedReal B j k| ≤
        ∑ k, |error B i k * roundedReal B j k| :=
      Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ k, |error B i k| := by
      apply Finset.sum_le_sum
      intro k _
      rw [abs_mul]
      exact mul_le_of_le_one_right (abs_nonneg _) (roundedReal_abs_le_one B j k)
    _ = sigma B i := rfl

theorem abs_error_cross_sum_le
    (B : RMatrix 6) (hB0 : EntrywiseNonnegative B)
    (hB1 : EntrywiseLEOne B) (i j : Fin 6) :
    |∑ k, error B i k * error B j k| ≤
      (rowU B i + rowU B j) / 2 := by
  have hsqsum :
      (∑ k, |error B i k * error B j k|) ≤
        ((∑ k, error B i k ^ 2) + ∑ k, error B j k ^ 2) / 2 := by
    calc
      (∑ k, |error B i k * error B j k|) ≤
          ∑ k, ((1 / 2 : Real) * error B i k ^ 2 +
            (1 / 2 : Real) * error B j k ^ 2) := by
        apply Finset.sum_le_sum
        intro k _
        rw [abs_mul]
        nlinarith [sq_nonneg (|error B i k| - |error B j k|),
          sq_abs (error B i k), sq_abs (error B j k)]
      _ = ((∑ k, error B i k ^ 2) + ∑ k, error B j k ^ 2) / 2 := by
        rw [Finset.sum_add_distrib, ← Finset.mul_sum, ← Finset.mul_sum]
        ring
  calc
    |∑ k, error B i k * error B j k| ≤
        ∑ k, |error B i k * error B j k| := Finset.abs_sum_le_sum_abs _ _
    _ ≤ ((∑ k, error B i k ^ 2) + ∑ k, error B j k ^ 2) / 2 := hsqsum
    _ ≤ (rowU B i + rowU B j) / 2 := by
      linarith [error_row_sq_le_rowU B hB0 hB1 i,
        error_row_sq_le_rowU B hB0 hB1 j]

theorem two_sigma_le_total (B : RMatrix 6) (i j : Fin 6) (hij : i ≠ j) :
    sigma B i + sigma B j ≤ ∑ k, sigma B k := by
  have hsubset : ({i, j} : Finset (Fin 6)) ⊆ Finset.univ := Finset.subset_univ _
  calc
    sigma B i + sigma B j = ∑ k ∈ ({i, j} : Finset (Fin 6)), sigma B k := by
      simp [hij]
    _ ≤ ∑ k ∈ (Finset.univ : Finset (Fin 6)), sigma B k :=
      Finset.sum_le_sum_of_subset_of_nonneg hsubset
        (fun k _ _ => by exact Finset.sum_nonneg (fun _ _ => abs_nonneg _))
    _ = ∑ k, sigma B k := by simp

theorem two_rowU_le_total
    (B : RMatrix 6) (hB0 : EntrywiseNonnegative B)
    (hB1 : EntrywiseLEOne B) (i j : Fin 6) (hij : i ≠ j) :
    rowU B i + rowU B j ≤ ∑ k, rowU B k := by
  have hsubset : ({i, j} : Finset (Fin 6)) ⊆ Finset.univ := Finset.subset_univ _
  have hsum := Finset.sum_le_sum_of_subset_of_nonneg hsubset
    (fun k _ _ => rowU_nonneg B hB0 hB1 k)
  simpa [hij] using hsum

/-- The uniform perturbation estimate (5.16)--(5.17). -/
theorem orderSix_perturbation
    {B : RMatrix 6} (fd : FrankelUrschelData 6 B)
    (hB0 : EntrywiseNonnegative B) (hB1 : EntrywiseLEOne B)
    (i j : Fin 6) (hij : i ≠ j)
    (hi : weight B i = 3) (hj : weight B j = 3)
    (delta P0 : Real) (hdelta0 : 0 ≤ delta)
    (hsigma : (∑ k, sigma B k) < delta)
    (hrowU : (∑ k, rowU B k) ≤ P0) :
    |T fd i j -
        (6 / 5 - ((roundedRowSet B i ∩ roundedRowSet B j).card : Real))| <
      7 / 5 * delta + 1 / 30 * delta ^ 2 + 1 / 2 * P0 := by
  let x := ∑ k, error B i k * roundedReal B j k
  let y := ∑ k, roundedReal B i k * error B j k
  let z := ∑ k, error B i k * error B j k
  let e₁ := epsilon B i
  let e₂ := epsilon B j
  have hpairsigma : sigma B i + sigma B j < delta :=
    lt_of_le_of_lt (two_sigma_le_total B i j hij) hsigma
  have he₁ := abs_epsilon_le_sigma B i
  have he₂ := abs_epsilon_le_sigma B j
  have hx : |x| ≤ sigma B i := by
    exact abs_error_rounded_sum_le_sigma B i j
  have hy : |y| ≤ sigma B j := by
    have h := abs_error_rounded_sum_le_sigma B j i
    simpa [x, y, mul_comm] using h
  have hfirst : |2 / 5 * (e₁ + e₂) - x - y| < 7 / 5 * delta := by
    have habsadd : |e₁ + e₂| ≤ |e₁| + |e₂| := abs_add_le _ _
    have htri : |2 / 5 * (e₁ + e₂) - x - y| ≤
        |2 / 5 * (e₁ + e₂)| + |x| + |y| := by
      calc
        |2 / 5 * (e₁ + e₂) - x - y| ≤
            |2 / 5 * (e₁ + e₂) - x| + |y| := abs_sub _ _
        _ ≤ (|2 / 5 * (e₁ + e₂)| + |x|) + |y| :=
          add_le_add_right (abs_sub _ _) _
    have hcoef : |(2 / 5 : Real)| = 2 / 5 := by norm_num
    rw [abs_mul, hcoef] at htri
    nlinarith
  have hsecond : |2 / 15 * e₁ * e₂| < 1 / 30 * delta ^ 2 := by
    have hprod : |e₁| * |e₂| ≤ (|e₁| + |e₂|) ^ 2 / 4 := by
      nlinarith [sq_nonneg (|e₁| - |e₂|)]
    have hepair : |e₁| + |e₂| < delta := by linarith
    have he10 : 0 ≤ |e₁| := abs_nonneg _
    have he20 : 0 ≤ |e₂| := abs_nonneg _
    have hcoef : |(2 / 15 : Real)| = 2 / 15 := by norm_num
    rw [abs_mul, abs_mul, hcoef]
    nlinarith
  have hthird : |z| ≤ 1 / 2 * P0 := by
    have hz := abs_error_cross_sum_le B hB0 hB1 i j
    have hp := (two_rowU_le_total B hB0 hB1 i j hij).trans hrowU
    dsimp [z]
    nlinarith
  have hid := orderSix_T_identity fd i j hij hi hj
  have hrearrange :
      T fd i j -
          (6 / 5 - ((roundedRowSet B i ∩ roundedRowSet B j).card : Real)) =
        (2 / 5 * (e₁ + e₂) - x - y) + (2 / 15 * e₁ * e₂) - z := by
    dsimp [x, y, z, e₁, e₂]
    rw [hid]
    ring
  rw [hrearrange]
  have htri : |(2 / 5 * (e₁ + e₂) - x - y) + (2 / 15 * e₁ * e₂) - z| ≤
      |2 / 5 * (e₁ + e₂) - x - y| + |2 / 15 * e₁ * e₂| + |z| := by
    calc
      |(2 / 5 * (e₁ + e₂) - x - y) + (2 / 15 * e₁ * e₂) - z| ≤
          |(2 / 5 * (e₁ + e₂) - x - y) + (2 / 15 * e₁ * e₂)| + |z| :=
        abs_sub _ _
      _ ≤ (|2 / 5 * (e₁ + e₂) - x - y| + |2 / 15 * e₁ * e₂|) + |z| :=
        add_le_add_right (abs_add _ _) _
  linarith

theorem bad_intersection_signal
    (B : RMatrix 6) (i j : Fin 6)
    (hi : weight B i = 3)
    (hbad : (roundedRowSet B i ∩ roundedRowSet B j).card ≠ 1) :
    (4 / 5 : Real) ≤
      |6 / 5 - ((roundedRowSet B i ∩ roundedRowSet B j).card : Real)| := by
  have hle : (roundedRowSet B i ∩ roundedRowSet B j).card ≤ 3 := by
    exact (Finset.card_le_card Finset.inter_subset_left).trans_eq
      ((roundedRowSet_card B i).trans hi)
  have hm : (roundedRowSet B i ∩ roundedRowSet B j).card = 0 ∨
      (roundedRowSet B i ∩ roundedRowSet B j).card = 1 ∨
      (roundedRowSet B i ∩ roundedRowSet B j).card = 2 ∨
      (roundedRowSet B i ∩ roundedRowSet B j).card = 3 := by omega
  rcases hm with hm | hm | hm | hm <;>
    norm_num [hm, abs_of_nonneg, abs_of_nonpos] at hbad ⊢

theorem duplicate_intersection_signal
    (B : RMatrix 6) (i j : Fin 6)
    (hdup : (roundedRowSet B i ∩ roundedRowSet B j).card = 3) :
    |6 / 5 - ((roundedRowSet B i ∩ roundedRowSet B j).card : Real)| =
      (9 / 5 : Real) := by
  rw [hdup]
  norm_num

theorem abs_lower_of_perturbation
    (x center a omega : Real)
    (hcenter : a ≤ |center|) (hpert : |x - center| < omega) :
    a - omega < |x| := by
  have hrev : |center| - |x| ≤ |center - x| := abs_sub_abs_le_abs_sub _ _
  rw [abs_sub_comm] at hrev
  linarith

theorem bad_edge_measurement
    {B : RMatrix 6} (fd : FrankelUrschelData 6 B)
    (hB0 : EntrywiseNonnegative B) (hB1 : EntrywiseLEOne B)
    (i j : Fin 6) (hij : i ≠ j)
    (hi : weight B i = 3) (hj : weight B j = 3)
    (hbad : (roundedRowSet B i ∩ roundedRowSet B j).card ≠ 1)
    (delta P0 omega : Real) (hdelta0 : 0 ≤ delta)
    (hsigma : (∑ k, sigma B k) < delta)
    (hrowU : (∑ k, rowU B k) ≤ P0)
    (homega : 7 / 5 * delta + 1 / 30 * delta ^ 2 + 1 / 2 * P0 < omega) :
    4 / 5 - omega < |T fd i j| := by
  have hp := orderSix_perturbation fd hB0 hB1 i j hij hi hj delta P0
    hdelta0 hsigma hrowU
  exact abs_lower_of_perturbation _ _ (4 / 5) omega
    (bad_intersection_signal B i j hi hbad) (hp.trans homega)

theorem duplicate_edge_measurement
    {B : RMatrix 6} (fd : FrankelUrschelData 6 B)
    (hB0 : EntrywiseNonnegative B) (hB1 : EntrywiseLEOne B)
    (i j : Fin 6) (hij : i ≠ j)
    (hi : weight B i = 3) (hj : weight B j = 3)
    (hdup : (roundedRowSet B i ∩ roundedRowSet B j).card = 3)
    (delta P0 omega : Real) (hdelta0 : 0 ≤ delta)
    (hsigma : (∑ k, sigma B k) < delta)
    (hrowU : (∑ k, rowU B k) ≤ P0)
    (homega : 7 / 5 * delta + 1 / 30 * delta ^ 2 + 1 / 2 * P0 < omega) :
    9 / 5 - omega < |T fd i j| := by
  have hp := orderSix_perturbation fd hB0 hB1 i j hij hi hj delta P0
    hdelta0 hsigma hrowU
  exact abs_lower_of_perturbation _ _ (9 / 5) omega
    (le_of_eq (duplicate_intersection_signal B i j hdup).symm) (hp.trans homega)

theorem T_symmetric {B : RMatrix 6} (fd : FrankelUrschelData 6 B)
    (i j : Fin 6) : T fd i j = T fd j i :=
  BH_symmetric fd i j

theorem T_column_energy
    {B : RMatrix 6} (fd : FrankelUrschelData 6 B)
    (i j : Fin 6) (a D : Real) (ha : 0 ≤ a) (hD : 0 < D)
    (hrow : (∑ k, B i k ^ 2) < D)
    (hmeas : a < |T fd i j|) :
    a ^ 2 / D ≤ columnHsq fd.H j := by
  exact single_measurement_energy
    (fun k => B i k) (fun k => fd.H k j) a D ha hD
    (le_of_lt hrow) (le_of_lt hmeas)

theorem three_distinct_columns_energy
    (H : RMatrix 6) (p q r : Fin 6)
    (hpq : p ≠ q) (hpr : p ≠ r) (hqr : q ≠ r)
    (e : Real) (hep : e ≤ columnHsq H p)
    (heq : e ≤ columnHsq H q) (her : e ≤ columnHsq H r) :
    3 * e ≤ frobSq H := by
  have hsubset : ({p, q, r} : Finset (Fin 6)) ⊆ Finset.univ := Finset.subset_univ _
  have hsum := Finset.sum_le_sum_of_subset_of_nonneg hsubset
    (fun k _ _ => columnHsq_nonneg H k)
  have hthree : 3 * e ≤
      columnHsq H p + columnHsq H q + columnHsq H r := by linarith
  rw [frobSq_eq_sum_columns]
  have hset : (∑ k ∈ ({p, q, r} : Finset (Fin 6)), columnHsq H k) =
      columnHsq H p + columnHsq H q + columnHsq H r := by
    simp [hpq, hpr, hqr, Ne.symm hpq, Ne.symm hpr, Ne.symm hqr]
    ring
  rw [hset] at hsum
  exact hthree.trans hsum

theorem two_distinct_columns_energy
    (H : RMatrix 6) (p q : Fin 6) (hpq : p ≠ q)
    (e : Real) (hep : e ≤ columnHsq H p) (heq : e ≤ columnHsq H q) :
    2 * e ≤ frobSq H := by
  have hsubset : ({p, q} : Finset (Fin 6)) ⊆ Finset.univ := Finset.subset_univ _
  have hsum := Finset.sum_le_sum_of_subset_of_nonneg hsubset
    (fun k _ _ => columnHsq_nonneg H k)
  rw [frobSq_eq_sum_columns]
  have hset : (∑ k ∈ ({p, q} : Finset (Fin 6)), columnHsq H k) =
      columnHsq H p + columnHsq H q := by simp [hpq]
  rw [hset] at hsum
  linarith

/-- Two distinct unordered bad edges occupy at least three endpoint columns.
Symmetry of `T` supplies the directed measurement in each endpoint column. -/
theorem two_bad_edges_energy
    {B : RMatrix 6} (fd : FrankelUrschelData 6 B)
    (f : RowIndex ↪ Fin 6) (hf : ∀ v, weight B (f v) = 3)
    (i j k l : RowIndex) (hij : i < j) (hkl : k < l)
    (hedges : (i, j) ≠ (k, l))
    (a D : Real) (ha : 0 ≤ a) (hD : 0 < D)
    (hrow : ∀ v, (∑ x, B (f v) x ^ 2) < D)
    (hijm : a < |T fd (f i) (f j)|)
    (hklm : a < |T fd (f k) (f l)|) :
    3 * (a ^ 2 / D) ≤ frobSq fd.H := by
  have fmap_ne : ∀ {v w : RowIndex}, v ≠ w → f v ≠ f w := by
    intro v w hvw hfw
    exact hvw (f.injective hfw)
  have fij : f i ≠ f j := fmap_ne (ne_of_lt hij)
  have fkl : f k ≠ f l := fmap_ne (ne_of_lt hkl)
  have eijJ := T_column_energy fd (f i) (f j) a D ha hD (hrow i) hijm
  have eijI := T_column_energy fd (f j) (f i) a D ha hD (hrow j) (by
    rw [← T_symmetric fd (f i) (f j)]
    exact hijm)
  have eklL := T_column_energy fd (f k) (f l) a D ha hD (hrow k) hklm
  have eklK := T_column_energy fd (f l) (f k) a D ha hD (hrow l) (by
    rw [← T_symmetric fd (f k) (f l)]
    exact hklm)
  by_cases hki : k = i
  · subst k
    have hlj : l ≠ j := by
      intro h
      subst l
      exact hedges rfl
    exact three_distinct_columns_energy fd.H (f i) (f j) (f l)
      fij (fmap_ne (v := i) (w := l) (ne_of_lt hkl))
        (fmap_ne (v := j) (w := l) (Ne.symm hlj))
      (a ^ 2 / D) eijI eijJ eklL
  · by_cases hkj : k = j
    · subst k
      exact three_distinct_columns_energy fd.H (f i) (f j) (f l)
        fij (fmap_ne (v := i) (w := l) (ne_of_lt (lt_trans hij hkl))) fkl
        (a ^ 2 / D) eijI eijJ eklL
    · exact three_distinct_columns_energy fd.H (f i) (f j) (f k)
        fij (fmap_ne (v := i) (w := k) (Ne.symm hki))
          (fmap_ne (v := j) (w := k) (Ne.symm hkj))
        (a ^ 2 / D) eijI eijJ eklK

theorem duplicate_edge_energy
    {B : RMatrix 6} (fd : FrankelUrschelData 6 B)
    (i j : Fin 6) (hij : i ≠ j) (a D : Real)
    (ha : 0 ≤ a) (hD : 0 < D)
    (hrowi : (∑ x, B i x ^ 2) < D)
    (hrowj : (∑ x, B j x ^ 2) < D)
    (hmeas : a < |T fd i j|) :
    2 * (a ^ 2 / D) ≤ frobSq fd.H := by
  have ej := T_column_energy fd i j a D ha hD hrowi hmeas
  have ei := T_column_energy fd j i a D ha hD hrowj (by
    rw [← T_symmetric fd i j]
    exact hmeas)
  exact two_distinct_columns_energy fd.H i j hij (a ^ 2 / D) ei ej

theorem ordered_pair_mem_unorderedPairs (i j : RowIndex) (hij : i < j) :
    (i, j) ∈ unorderedPairs := by
  native_decide +revert

theorem mem_unorderedPairs_ordered (p : RowIndex × RowIndex)
    (hp : p ∈ unorderedPairs) : p.1 < p.2 := by
  native_decide +revert

/-- The combinatorial/energy dichotomy used in both rational cases: either
there are two bad edges, or the unique bad edge is a duplicate pair. -/
theorem bad_edges_force_energy
    {B : RMatrix 6} (fd : FrankelUrschelData 6 B)
    (f : RowIndex ↪ Fin 6) (hf : ∀ v, weight B (f v) = 3)
    (a adup D : Real) (ha : 0 ≤ a) (hadup : 0 ≤ adup) (hD : 0 < D)
    (hrow : ∀ v, (∑ x, B (f v) x ^ 2) < D)
    (hbadmeas : ∀ i j, i < j →
      intersectionSize (fun v => roundedTriple B (f v) (hf v)) i j ≠ 1 →
      a < |T fd (f i) (f j)|)
    (hdupmeas : ∀ i j, i < j →
      intersectionSize (fun v => roundedTriple B (f v) (hf v)) i j = 3 →
      adup < |T fd (f i) (f j)|) :
    3 * (a ^ 2 / D) ≤ frobSq fd.H ∨
      2 * (adup ^ 2 / D) ≤ frobSq fd.H := by
  let F : RowIndex → Triple := fun v => roundedTriple B (f v) (hf v)
  have hnonempty : (badPairs F).Nonempty := by
    rcases five_triples_have_bad_edge F with ⟨i, j, hij, hbad⟩
    exact ⟨(i, j), by simp [badPairs, ordered_pair_mem_unorderedPairs i j hij, hbad]⟩
  by_cases hmany : 2 ≤ (badPairs F).card
  · left
    have hone : 1 < (badPairs F).card := by omega
    rcases Finset.one_lt_card.mp hone with ⟨p, hp, q, hq, hpq⟩
    have hp' : p ∈ unorderedPairs ∧ intersectionSize F p.1 p.2 ≠ 1 := by
      simpa [badPairs] using hp
    have hq' : q ∈ unorderedPairs ∧ intersectionSize F q.1 q.2 ≠ 1 := by
      simpa [badPairs] using hq
    have hpord := mem_unorderedPairs_ordered p hp'.1
    have hqord := mem_unorderedPairs_ordered q hq'.1
    have hpbad : intersectionSize F p.1 p.2 ≠ 1 := hp'.2
    have hqbad : intersectionSize F q.1 q.2 ≠ 1 := hq'.2
    apply two_bad_edges_energy fd f hf p.1 p.2 q.1 q.2 hpord hqord
      (by simpa [Prod.ext_iff] using hpq) a D ha hD hrow
    · simpa [F] using hbadmeas p.1 p.2 hpord (by simpa [F] using hpbad)
    · simpa [F] using hbadmeas q.1 q.2 hqord (by simpa [F] using hqbad)
  · right
    have hcard : (badPairs F).card = 1 := by
      have hpos := Finset.card_pos.mpr hnonempty
      omega
    rcases hnonempty with ⟨p, hp⟩
    have hp' : p ∈ unorderedPairs ∧ intersectionSize F p.1 p.2 ≠ 1 := by
      simpa [badPairs] using hp
    have hpord := mem_unorderedPairs_ordered p hp'.1
    have hpbad : intersectionSize F p.1 p.2 ≠ 1 := hp'.2
    have hpdup := unique_bad_edge_is_duplicate F hcard p.1 p.2 hpord hpbad
    have hneq : f p.1 ≠ f p.2 := by
      intro h
      exact (ne_of_lt hpord) (f.injective h)
    apply duplicate_edge_energy fd (f p.1) (f p.2) hneq adup D hadup hD
      (hrow p.1) (hrow p.2)
    simpa [F] using hdupmeas p.1 p.2 hpord (by simpa [F] using hpdup)

theorem caseA_delta_budget :
    (23 / 100 : Real) * (77 / 100) - 1731 / 9800 = 229 / 490000 := by
  norm_num

theorem caseA_omega :
    (7 / 5 : Real) * (23 / 100) + 1 / 30 * (23 / 100) ^ 2 +
      1 / 2 * (1731 / 9800) = 6057571 / 14700000 := by
  norm_num

theorem caseA_omega_lt : (6057571 / 14700000 : Real) < 207 / 500 := by
  norm_num

theorem caseA_two_edges_margin :
    (1 / 25 : Real) + 3 * (193 / 500) ^ 2 / (323 / 100) -
      1731 / 9800 = 138781 / 79135000 := by
  norm_num

theorem caseB_delta_budget :
    (21 / 500 : Real) * (479 / 500) - 1 / 25 = 59 / 250000 := by
  norm_num

theorem caseB_omega :
    (7 / 5 : Real) * (21 / 500) + 1 / 30 * (21 / 500) ^ 2 +
      1 / 2 * (1 / 25) = 197147 / 2500000 := by
  norm_num

theorem caseB_omega_lt : (197147 / 2500000 : Real) < 2 / 25 := by
  norm_num

theorem caseB_two_edges :
    (3 : Real) * (18 / 25) ^ 2 / (1521 / 500) = 432 / 845 := by
  norm_num

theorem caseB_two_edges_exceed : (432 / 845 : Real) > 1731 / 9800 := by
  norm_num

theorem caseB_duplicate_energy :
    (2 : Real) * (43 / 25) ^ 2 / (1521 / 500) = 14792 / 7605 := by
  norm_num

theorem caseB_duplicate_exceed : (14792 / 7605 : Real) > 1731 / 9800 := by
  norm_num

/-- Complete order-six contradiction (Section 5), from the explicit FU data
and the actual matrix hypotheses. -/
theorem orderSix_contradiction
    {B : RMatrix 6} (fd : FrankelUrschelData 6 B)
    (hB0 : EntrywiseNonnegative B) (hB1 : EntrywiseLEOne B) : False := by
  let P := totalNonHDefect B
  have hbudget : P + frobSq fd.H ≤ (1731 / 9800 : Real) := by
    simpa [P] using orderSix_budget_split fd
  have hP0 : 0 ≤ P := by
    simpa [P] using totalNonHDefect_nonneg B hB0 hB1
  have hH0 : 0 ≤ frobSq fd.H := by
    unfold frobSq
    positivity
  have hPupper : P ≤ (1731 / 9800 : Real) := by linarith
  have hrowUsum : (∑ i, rowU B i) ≤ P := by
    simpa [P] using total_rowU_le_totalNonHDefect B
  have hfive := at_least_five_triple_rows_from_fu fd hB0 hB1
  rcases exists_five_selected_rows B hfive with ⟨f, hf⟩
  by_cases hcaseA : (1 / 25 : Real) ≤ P
  · have hsigma : (∑ i, sigma B i) < (23 / 100 : Real) := by
      apply total_sigma_lt B hB0 hB1 (23 / 100) (1731 / 9800)
      · norm_num
      · norm_num
      · simpa [P] using hPupper
      · norm_num
    have hsigmaRow : ∀ v, sigma B (f v) < (23 / 100 : Real) := by
      intro v
      have hle : sigma B (f v) ≤ ∑ i, sigma B i :=
        Finset.single_le_sum (fun i _ => by unfold sigma; positivity)
          (Finset.mem_univ (f v))
      linarith

    have hrow : ∀ v, (∑ x, B (f v) x ^ 2) < (323 / 100 : Real) := by
      intro v
      have h := selected_row_sq_lt B hB0 hB1 (f v) (hf v)
        (23 / 100) (hsigmaRow v)
      norm_num at h ⊢
      exact h
    have hforce := bad_edges_force_energy fd f hf
      (193 / 500) (693 / 500) (323 / 100)
      (by norm_num) (by norm_num) (by norm_num) hrow
      (by
        intro i j hij hbad
        have hneq : f i ≠ f j := by
          intro h
          exact (ne_of_lt hij) (f.injective h)
        have hbad' :
            (roundedRowSet B (f i) ∩ roundedRowSet B (f j)).card ≠ 1 := by
          simpa [intersectionSize, roundedTriple] using hbad
        have hm := bad_edge_measurement fd hB0 hB1 (f i) (f j) hneq
          (hf i) (hf j) hbad' (23 / 100) (1731 / 9800) (207 / 500)
          (by norm_num) hsigma (hrowUsum.trans hPupper) (by norm_num)
        norm_num at hm ⊢
        exact hm)
      (by
        intro i j hij hdup
        have hneq : f i ≠ f j := by
          intro h
          exact (ne_of_lt hij) (f.injective h)
        have hdup' :
            (roundedRowSet B (f i) ∩ roundedRowSet B (f j)).card = 3 := by
          simpa [intersectionSize, roundedTriple] using hdup
        have hm := duplicate_edge_measurement fd hB0 hB1 (f i) (f j) hneq
          (hf i) (hf j) hdup' (23 / 100) (1731 / 9800) (207 / 500)
          (by norm_num) hsigma (hrowUsum.trans hPupper) (by norm_num)
        norm_num at hm ⊢
        exact hm)
    rcases hforce with htwo | hdup
    · have hnum : (1731 / 9800 : Real) <
          1 / 25 + 3 * ((193 / 500) ^ 2 / (323 / 100)) := by norm_num
      linarith
    · have hnum : (1731 / 9800 : Real) <
          2 * ((693 / 500) ^ 2 / (323 / 100)) := by norm_num
      linarith
  · have hcaseB : P < (1 / 25 : Real) := lt_of_not_ge hcaseA
    have hsigma : (∑ i, sigma B i) < (21 / 500 : Real) := by
      apply total_sigma_lt B hB0 hB1 (21 / 500) (1 / 25)
      · norm_num
      · norm_num
      · simpa [P] using le_of_lt hcaseB
      · norm_num
    have hsigmaRow : ∀ v, sigma B (f v) < (21 / 500 : Real) := by
      intro v
      have hle : sigma B (f v) ≤ ∑ i, sigma B i :=
        Finset.single_le_sum (fun i _ => by unfold sigma; positivity)
          (Finset.mem_univ (f v))
      linarith
    have hrow : ∀ v, (∑ x, B (f v) x ^ 2) < (1521 / 500 : Real) := by
      intro v
      have h := selected_row_sq_lt B hB0 hB1 (f v) (hf v)
        (21 / 500) (hsigmaRow v)
      norm_num at h ⊢
      exact h
    have hforce := bad_edges_force_energy fd f hf
      (18 / 25) (43 / 25) (1521 / 500)
      (by norm_num) (by norm_num) (by norm_num) hrow
      (by
        intro i j hij hbad
        have hneq : f i ≠ f j := by
          intro h
          exact (ne_of_lt hij) (f.injective h)
        have hbad' :
            (roundedRowSet B (f i) ∩ roundedRowSet B (f j)).card ≠ 1 := by
          simpa [intersectionSize, roundedTriple] using hbad
        have hm := bad_edge_measurement fd hB0 hB1 (f i) (f j) hneq
          (hf i) (hf j) hbad' (21 / 500) (1 / 25) (2 / 25)
          (by norm_num) hsigma (hrowUsum.trans (le_of_lt hcaseB)) (by norm_num)
        norm_num at hm ⊢
        exact hm)
      (by
        intro i j hij hdup
        have hneq : f i ≠ f j := by
          intro h
          exact (ne_of_lt hij) (f.injective h)
        have hdup' :
            (roundedRowSet B (f i) ∩ roundedRowSet B (f j)).card = 3 := by
          simpa [intersectionSize, roundedTriple] using hdup
        have hm := duplicate_edge_measurement fd hB0 hB1 (f i) (f j) hneq
          (hf i) (hf j) hdup' (21 / 500) (1 / 25) (2 / 25)
          (by norm_num) hsigma (hrowUsum.trans (le_of_lt hcaseB)) (by norm_num)
        norm_num at hm ⊢
        exact hm)
    rcases hforce with htwo | hdup
    · have hnum : (1731 / 9800 : Real) <
          3 * ((18 / 25) ^ 2 / (1521 / 500)) := by norm_num
      linarith
    · have hnum : (1731 / 9800 : Real) <
          2 * ((43 / 25) ^ 2 / (1521 / 500)) := by norm_num
      linarith

theorem orderSix_strict_bound
    (hFU : FrankelUrschelLemma21) (B : RMatrix 6)
    (hB0 : EntrywiseNonnegative B) (hB1 : EntrywiseLEOne B)
    (hunit : IsUnit B.det) :
    (12 / 7 : Real) ^ 2 < frobSq B⁻¹ := by
  by_contra hnot
  have hinv : frobSq B⁻¹ ≤ (2 * (6 : Real) / ((6 : Real) + 1)) ^ 2 := by
    norm_num at hnot ⊢
    exact hnot
  rcases hFU 6 (by norm_num) (by decide) B hB0 hB1 hunit hinv with ⟨fd⟩
  exact orderSix_contradiction fd hB0 hB1

end OrderSix
end SMatrix


==> anc/SMatrixLean/SMatrix/OrderSixCombinatorics.lean <==
import Mathlib.Data.Fintype.Powerset
import Mathlib.Data.Fintype.Pi

namespace SMatrix
namespace OrderSix

abbrev Point := Fin 6
abbrev RowIndex := Fin 5
abbrev Triple := {s : Finset Point // s.card = 3}

def intersectionSize (F : RowIndex → Triple) (i j : RowIndex) : Nat :=
  ((F i : Finset Point) ∩ (F j : Finset Point)).card

def unorderedPairs : Finset (RowIndex × RowIndex) :=
  {(0, 1), (0, 2), (0, 3), (0, 4), (1, 2),
    (1, 3), (1, 4), (2, 3), (2, 4), (3, 4)}

def badPairs (F : RowIndex → Triple) : Finset (RowIndex × RowIndex) :=
  unorderedPairs.filter fun p => intersectionSize F p.1 p.2 ≠ 1

/-- Five triples on six points cannot all have pairwise intersection one.  This
is a theorem over the actual finite-set type; `native_decide` is only the proof
procedure. -/
theorem five_triples_have_bad_edge :
    ∀ F : RowIndex → Triple, ∃ i j, i < j ∧ intersectionSize F i j ≠ 1 := by
  native_decide

/-- The manuscript's exceptional-edge classification: if there is exactly one
bad unordered pair, that pair consists of duplicate triples. -/
theorem unique_bad_edge_is_duplicate :
    ∀ F : RowIndex → Triple, (badPairs F).card = 1 →
      ∀ i j, i < j → intersectionSize F i j ≠ 1 →
        intersectionSize F i j = 3 := by
  native_decide

end OrderSix
end SMatrix


==> anc/SMatrixLean/SMatrix/OrderTwo.lean <==
import SMatrix.Basic
import Mathlib.Tactic.Linarith
import Mathlib.LinearAlgebra.Matrix.NonsingularInverse
import Mathlib.Tactic.FinCases

namespace SMatrix

/-- The direct numerator/determinant estimate for the order-two case. -/
theorem orderTwo_ratio_sq_ge_two
    {a b c d : Real}
    (ha0 : 0 ≤ a) (hb0 : 0 ≤ b) (hc0 : 0 ≤ c) (hd0 : 0 ≤ d)
    (ha1 : a ≤ 1) (hb1 : b ≤ 1) (hc1 : c ≤ 1) (hd1 : d ≤ 1)
    (hdet : a * d - b * c ≠ 0) :
    2 * (a * d - b * c) ^ 2 ≤ a ^ 2 + b ^ 2 + c ^ 2 + d ^ 2 := by
  by_cases h : b * c ≤ a * d
  · have hcross : 0 ≤ a * d - b * c := sub_nonneg.mpr h
    have hbc0 : 0 ≤ b * c := mul_nonneg hb0 hc0
    have hxle : a * d - b * c ≤ a * d := by linarith
    have hsq : (a * d - b * c) ^ 2 ≤ (a * d) ^ 2 := by nlinarith
    have had : 2 * (a * d) ^ 2 ≤ a ^ 2 + d ^ 2 := by
      have ha2 : a ^ 2 ≤ 1 := by nlinarith
      have hd2 : d ^ 2 ≤ 1 := by nlinarith
      nlinarith [sq_nonneg (a ^ 2 - d ^ 2)]
    nlinarith [sq_nonneg b, sq_nonneg c]
  · have h' : a * d < b * c := lt_of_not_ge h
    have hcross : 0 ≤ b * c - a * d := sub_nonneg.mpr (le_of_lt h')
    have had0 : 0 ≤ a * d := mul_nonneg ha0 hd0
    have hxle : b * c - a * d ≤ b * c := by linarith
    have hsq : (a * d - b * c) ^ 2 ≤ (b * c) ^ 2 := by nlinarith
    have hbc : 2 * (b * c) ^ 2 ≤ b ^ 2 + c ^ 2 := by
      have hb2 : b ^ 2 ≤ 1 := by nlinarith
      have hc2 : c ^ 2 ≤ 1 := by nlinarith
      nlinarith [sq_nonneg (b ^ 2 - c ^ 2)]
    nlinarith [sq_nonneg a, sq_nonneg d]

theorem sixteen_ninth_lt_two : (16 / 9 : Real) < 2 := by norm_num

/-- Fully matrix-level direct order-two estimate. -/
theorem orderTwo_frob_inv_ge_two
    (B : RMatrix 2) (hB0 : EntrywiseNonnegative B)
    (hB1 : EntrywiseLEOne B) (hunit : IsUnit B.det) :
    2 ≤ frobSq B⁻¹ := by
  let a := B 0 0
  let b := B 0 1
  let c := B 1 0
  let d := B 1 1
  let Δ := a * d - b * c
  have hdet : B.det = Δ := by simp [Δ, a, b, c, d, Matrix.det_fin_two]
  have hΔ : Δ ≠ 0 := by
    rw [← hdet]
    exact hunit.ne_zero
  have hratio := orderTwo_ratio_sq_ge_two
    (hB0 0 0) (hB0 0 1) (hB0 1 0) (hB0 1 1)
    (hB1 0 0) (hB1 0 1) (hB1 1 0) (hB1 1 1) hΔ
  let X : RMatrix 2 := !![d / Δ, -b / Δ; -c / Δ, a / Δ]
  have hB : B = !![a, b; c, d] := by
    ext i j
    fin_cases i <;> fin_cases j <;> rfl
  have hXB : X * B = 1 := by
    rw [hB]
    ext i j
    fin_cases i <;> fin_cases j <;>
      simp [X, Matrix.mul_apply, Δ] <;> field_simp [hΔ] <;> ring
  have hX : X = B⁻¹ := by
    calc
      X = X * 1 := by simp
      _ = X * (B * B⁻¹) := by rw [Matrix.mul_nonsing_inv B hunit]
      _ = (X * B) * B⁻¹ := by rw [Matrix.mul_assoc]
      _ = B⁻¹ := by rw [hXB, Matrix.one_mul]
  rw [← hX]
  have hfrob : frobSq X = (a ^ 2 + b ^ 2 + c ^ 2 + d ^ 2) / Δ ^ 2 := by
    simp [frobSq, X]
    field_simp [hΔ]
    ring
  rw [hfrob, le_div_iff₀ (sq_pos_of_ne_zero hΔ)]
  simpa [mul_comm] using hratio

theorem orderTwo_strict_normalized
    (B : RMatrix 2) (hB0 : EntrywiseNonnegative B)
    (hB1 : EntrywiseLEOne B) (hunit : IsUnit B.det) :
    (4 / 3 : Real) ^ 2 < frobSq B⁻¹ := by
  have h := orderTwo_frob_inv_ge_two B hB0 hB1 hunit
  norm_num at h ⊢
  linarith

end SMatrix


==> anc/SMatrixLean/SMatrix/Rounding.lean <==
import SMatrix.DefectBudget
import Mathlib.Algebra.Order.BigOperators.Ring.Finset
import Mathlib.Tactic.Linarith

open scoped BigOperators Matrix

namespace SMatrix

noncomputable section

/-- Exact two-case description of nearest-bit rounding on `[0,1]`. -/
theorem rounding_error_cases (x : Real) (hx0 : 0 ≤ x) (hx1 : x ≤ 1) :
    (roundBit x = 0 ∧ x - (roundBit x : Real) = x ∧ |x - (roundBit x : Real)| = x) ∨
    (roundBit x = 1 ∧ x - (roundBit x : Real) = x - 1 ∧
      |x - (roundBit x : Real)| = 1 - x) := by
  unfold roundBit
  by_cases h : x ≤ (1 / 2 : Real)
  · left
    simp only [if_pos h, Nat.cast_zero, sub_zero, true_and]
    exact abs_of_nonneg hx0
  · right
    have hh : (1 / 2 : Real) < x := lt_of_not_ge h
    simp only [if_neg h, Nat.cast_one, true_and]
    simpa only [neg_sub] using abs_of_nonpos (sub_nonpos.mpr hx1)

theorem entryDefect_nonneg {n : Nat} (B : RMatrix n) (i j : Fin n) :
    0 ≤ entryDefect B i j := abs_nonneg _

theorem entryDefect_le_half {n : Nat} (B : RMatrix n)
    (hB0 : EntrywiseNonnegative B) (hB1 : EntrywiseLEOne B) (i j : Fin n) :
    entryDefect B i j ≤ (1 / 2 : Real) := by
  rcases rounding_error_cases (B i j) (hB0 i j) (hB1 i j) with h | h
  · change |B i j - (roundBit (B i j) : Real)| ≤ 1 / 2
    rw [h.2.2]
    exact le_of_not_gt (by
      intro hx
      have : ¬ B i j ≤ (1 / 2 : Real) := not_le.mpr hx
      exact this (by simpa [roundBit] using h.1))
  · change |B i j - (roundBit (B i j) : Real)| ≤ 1 / 2
    rw [h.2.2]
    have hx : (1 / 2 : Real) < B i j := by
      by_contra hn
      have hle : B i j ≤ (1 / 2 : Real) := le_of_not_gt hn
      have hz : roundBit (B i j) = 0 := by
        unfold roundBit
        rw [if_pos hle]
      exact Nat.zero_ne_one (hz.symm.trans h.1)
    linarith

theorem entry_product_eq_defect {n : Nat} (B : RMatrix n)
    (hB0 : EntrywiseNonnegative B) (hB1 : EntrywiseLEOne B) (i j : Fin n) :
    B i j * (1 - B i j) =
      entryDefect B i j * (1 - entryDefect B i j) := by
  rcases rounding_error_cases (B i j) (hB0 i j) (hB1 i j) with h | h
  · change B i j * (1 - B i j) =
      |B i j - (roundBit (B i j) : Real)| *
        (1 - |B i j - (roundBit (B i j) : Real)|)
    rw [h.2.2]
  · change B i j * (1 - B i j) =
      |B i j - (roundBit (B i j) : Real)| *
        (1 - |B i j - (roundBit (B i j) : Real)|)
    rw [h.2.2]
    ring

theorem rowU_eq_defects {n : Nat} (B : RMatrix n)
    (hB0 : EntrywiseNonnegative B) (hB1 : EntrywiseLEOne B) (i : Fin n) :
    rowU B i = ∑ j, entryDefect B i j * (1 - entryDefect B i j) := by
  unfold rowU
  apply Finset.sum_congr rfl
  intro j _
  exact entry_product_eq_defect B hB0 hB1 i j

theorem abs_epsilon_le_sigma {n : Nat} (B : RMatrix n) (i : Fin n) :
    |epsilon B i| ≤ sigma B i := by
  unfold epsilon sigma
  exact Finset.abs_sum_le_sum_abs _ _

theorem sigma_le_two_mul_rowU {n : Nat} (B : RMatrix n)
    (hB0 : EntrywiseNonnegative B) (hB1 : EntrywiseLEOne B) (i : Fin n) :
    sigma B i ≤ 2 * rowU B i := by
  rw [rowU_eq_defects B hB0 hB1 i]
  unfold sigma
  rw [Finset.mul_sum]
  apply Finset.sum_le_sum
  intro j _
  change entryDefect B i j ≤
    2 * (entryDefect B i j * (1 - entryDefect B i j))
  have hd0 := entryDefect_nonneg B i j
  have hd1 := entryDefect_le_half B hB0 hB1 i j
  have hfactor : 0 ≤ 1 - 2 * entryDefect B i j := by linarith
  have := mul_nonneg hd0 hfactor
  nlinarith

theorem rowU_ge_sigma_mul_one_sub_sigma {n : Nat} (B : RMatrix n)
    (hB0 : EntrywiseNonnegative B) (hB1 : EntrywiseLEOne B) (i : Fin n) :
    sigma B i * (1 - sigma B i) ≤ rowU B i := by
  rw [rowU_eq_defects B hB0 hB1 i]
  let d : Fin n → Real := fun j => entryDefect B i j
  have hd0 : ∀ j ∈ (Finset.univ : Finset (Fin n)), 0 ≤ d j := by
    intro j _
    exact entryDefect_nonneg B i j
  have hsquares : ∑ j, (d j) ^ 2 ≤ (∑ j, d j) ^ 2 :=
    Finset.sum_sq_le_sq_sum_of_nonneg hd0
  change (∑ j, d j) * (1 - ∑ j, d j) ≤
    ∑ j, d j * (1 - d j)
  calc
    (∑ j, d j) * (1 - ∑ j, d j) =
        (∑ j, d j) - (∑ j, d j) ^ 2 := by ring
    _ ≤ (∑ j, d j) - ∑ j, (d j) ^ 2 := sub_le_sub_left hsquares _
    _ = ∑ j, d j * (1 - d j) := by
      simp_rw [mul_sub, mul_one]
      rw [Finset.sum_sub_distrib]
      ring

theorem rowU_nonneg {n : Nat} (B : RMatrix n)
    (hB0 : EntrywiseNonnegative B) (hB1 : EntrywiseLEOne B) (i : Fin n) :
    0 ≤ rowU B i := by
  unfold rowU
  apply Finset.sum_nonneg
  intro j _
  exact mul_nonneg (hB0 i j) (sub_nonneg.mpr (hB1 i j))

theorem entry_product_le_rowU {n : Nat} (B : RMatrix n)
    (hB0 : EntrywiseNonnegative B) (hB1 : EntrywiseLEOne B) (i k : Fin n) :
    entryDefect B i k * (1 - entryDefect B i k) ≤ rowU B i := by
  rw [rowU_eq_defects B hB0 hB1 i]
  exact Finset.single_le_sum
    (fun j _ => by
      have hj1 : entryDefect B i j ≤ 1 :=
        (entryDefect_le_half B hB0 hB1 i j).trans (by norm_num)
      exact mul_nonneg (entryDefect_nonneg B i j) (sub_nonneg.mpr hj1))
    (Finset.mem_univ k)

theorem columnHsq_nonneg {n : Nat} (H : RMatrix n) (i : Fin n) :
    0 ≤ columnHsq H i := by
  unfold columnHsq
  positivity

theorem rowDefectU_nonneg {n : Nat} (B H : RMatrix n)
    (hB0 : EntrywiseNonnegative B) (hB1 : EntrywiseLEOne B)
    (hn : 2 < n) (i : Fin n) :
    0 ≤ rowDefectU B H i := by
  unfold rowDefectU
  exact add_nonneg
    (add_nonneg (rowU_nonneg B hB0 hB1 i) (columnHsq_nonneg H i))
    (mul_nonneg (le_of_lt (gamma_pos hn)) (sq_nonneg _))

theorem gamma_le_one {n : Nat} (hn : 2 < n) : gamma n ≤ 1 := by
  unfold gamma
  have hnR : (2 : Real) < n := by exact_mod_cast hn
  have hden : 0 < ((n : Real) - 1) ^ 2 := by
    have : (0 : Real) < n - 1 := by linarith
    exact sq_pos_of_pos this
  rw [div_le_iff₀ hden]
  nlinarith [sq_nonneg ((n : Real) - 2)]

theorem shift_nonneg {n : Nat} (hn : 2 < n) : 0 ≤ shift n :=
  le_of_lt (shift_pos hn)

theorem shift_le_half {n : Nat} (hn : 2 < n) : shift n ≤ (1 / 2 : Real) := by
  unfold shift
  have hnR : (3 : Real) ≤ n := by exact_mod_cast (Nat.succ_le_iff.mpr hn)
  have hsub : 0 < (n : Real) - 2 := by linarith
  have hden : 0 < 2 * ((n : Real) - 2) := mul_pos (by norm_num) hsub
  rw [div_le_iff₀ hden]
  nlinarith

/-- Abstract scalar core of the pre-rounding bridge.  It makes every analytic
input explicit, so later matrix extraction lemmas cannot silently strengthen
the manuscript. -/
theorem pre_rounding_scalar
    (w half : Nat) (eps sigma u hsq gamma s U r : Real)
    (hr : r = (w : Real) - (half : Real) + eps - s)
    (hsigma0 : 0 ≤ sigma) (hsigmaHalf : sigma ≤ 1 / 2)
    (heps : |eps| ≤ sigma)
    (hu : sigma * (1 - sigma) ≤ u)
    (hhsq : 0 ≤ hsq) (hgamma0 : 0 ≤ gamma) (hgamma1 : gamma ≤ 1)
    (hs0 : 0 ≤ s) (hsHalf : s ≤ 1 / 2)
    (hbudget : u + hsq + gamma * r ^ 2 ≤ U)
    (hendpoint : gamma * (1 - s) ^ 2 ≤
      1 / 4 + gamma * (1 / 2 - s) ^ 2)
    (hstrict : U < gamma * (1 - s) ^ 2) :
    w = half := by
  by_contra hwh
  have hsep : 1 - s ≤ |(w : Real) - (half : Real) - s| := by
    rcases lt_or_gt_of_ne hwh with hlt | hgt
    · have hwstep : w + 1 ≤ half := Nat.succ_le_iff.mpr hlt
      have hwR : (w : Real) + 1 ≤ (half : Real) := by exact_mod_cast hwstep
      have hneg : (w : Real) - (half : Real) - s ≤ 0 := by nlinarith
      rw [abs_of_nonpos hneg]
      nlinarith
    · have hwstep : half + 1 ≤ w := Nat.succ_le_iff.mpr hgt
      have hwR : (half : Real) + 1 ≤ (w : Real) := by exact_mod_cast hwstep
      have hpos : 0 ≤ (w : Real) - (half : Real) - s := by nlinarith
      rw [abs_of_nonneg hpos]
      nlinarith
  have hrabs : 1 - s - sigma ≤ |r| := by
    rw [hr]
    have htri := abs_sub_abs_le_abs_sub ((w : Real) - (half : Real) - s) (-eps)
    have heq : ((w : Real) - (half : Real) + eps - s) =
        ((w : Real) - (half : Real) - s) - (-eps) := by ring
    rw [heq]
    have habsneg : |-eps| = |eps| := abs_neg eps
    rw [habsneg] at htri
    linarith
  have hrhs0 : 0 ≤ 1 - s - sigma := by linarith
  have hrsq : (1 - s - sigma) ^ 2 ≤ r ^ 2 := by
    nlinarith [sq_nonneg (|r| - (1 - s - sigma)), sq_abs r]
  have hGbudget :
      sigma * (1 - sigma) + gamma * (1 - s - sigma) ^ 2 ≤ U := by
    have h1 : sigma * (1 - sigma) + gamma * (1 - s - sigma) ^ 2 ≤
        u + gamma * r ^ 2 := add_le_add hu (mul_le_mul_of_nonneg_left hrsq hgamma0)
    have h2 : u + gamma * r ^ 2 ≤ u + hsq + gamma * r ^ 2 := by linarith
    exact h1.trans (h2.trans hbudget)
  have hchord :
      gamma * (1 - s) ^ 2 ≤
        sigma * (1 - sigma) + gamma * (1 - s - sigma) ^ 2 := by
    nlinarith [mul_nonneg hsigma0 (sub_nonneg.mpr hsigmaHalf), hendpoint]
  linarith

/-- Matrix-level extraction of the pre-rounding bridge.  The three final
numeric hypotheses are exactly the endpoint comparisons proved separately for
the manuscript's parameter choices. -/
theorem selected_row_fixed_weight
    {n half : Nat} (hn : 2 < n) (hnHalf : n = 2 * half)
    (B H : RMatrix n) (i : Fin n)
    (hB0 : EntrywiseNonnegative B) (hB1 : EntrywiseLEOne B)
    (U : Real)
    (hrow : rowDefectU B H i ≤ U)
    (hG0le : gamma n * (1 - shift n) ^ 2 ≤ 1 / 8)
    (hendpoint : gamma n * (1 - shift n) ^ 2 ≤
      1 / 4 + gamma n * (1 / 2 - shift n) ^ 2)
    (hstrict : U < gamma n * (1 - shift n) ^ 2) :
    weight B i = half := by
  have hu0 := rowU_nonneg B hB0 hB1 i
  have hh0 := columnHsq_nonneg H i
  have hg0 := le_of_lt (gamma_pos hn)
  have hcenter0 : 0 ≤ gamma n * centeredRow n B i ^ 2 :=
    mul_nonneg hg0 (sq_nonneg _)
  have huU : rowU B i ≤ U := by
    unfold rowDefectU at hrow
    linarith
  have hsigma0 : 0 ≤ sigma B i := by
    unfold sigma
    positivity
  have hsigmaTwoU : sigma B i ≤ 2 * U :=
    (sigma_le_two_mul_rowU B hB0 hB1 i).trans (mul_le_mul_of_nonneg_left huU (by norm_num))
  have hsigmaHalf : sigma B i ≤ (1 / 2 : Real) := by
    have hUquarter : U < 1 / 8 := lt_of_lt_of_le hstrict hG0le
    linarith
  have hr : centeredRow n B i =
      (weight B i : Real) - (half : Real) + epsilon B i - shift n := by
    rw [centeredRow_eq_weight_epsilon]
    have hcast : (n : Real) / 2 = (half : Real) := by
      rw [hnHalf]
      push_cast
      ring
    rw [hcast]
  apply pre_rounding_scalar
    (weight B i) half (epsilon B i) (sigma B i) (rowU B i)
      (columnHsq H i) (gamma n) (shift n) U (centeredRow n B i)
  · exact hr
  · exact hsigma0
  · exact hsigmaHalf
  · exact abs_epsilon_le_sigma B i
  · exact rowU_ge_sigma_mul_one_sub_sigma B hB0 hB1 i
  · exact hh0
  · exact hg0
  · exact gamma_le_one hn
  · exact shift_nonneg hn
  · exact shift_le_half hn
  · exact hrow
  · exact hendpoint
  · exact hstrict

/-- Integer separation used after the analytic rounding estimate.  The
placement of the interval, not merely its width, appears explicitly. -/
theorem nat_eq_of_centered_error
    (m rho : Nat) (theta err : Real)
    (herr0 : 0 ≤ err)
    (hm : |(m : Real) - theta| ≤ err)
    (hposition : err + |theta - (rho : Real)| < 1) :
    m = rho := by
  have hclose : |(m : Real) - (rho : Real)| < 1 := by
    calc
      |(m : Real) - (rho : Real)| =
          |((m : Real) - theta) + (theta - (rho : Real))| := by ring_nf
      _ ≤ |(m : Real) - theta| + |theta - (rho : Real)| := abs_add_le _ _
      _ ≤ err + |theta - (rho : Real)| := add_le_add_right hm _
      _ < 1 := hposition
  by_contra hne
  rcases lt_or_gt_of_ne hne with hlt | hgt
  · have hstep : m + 1 ≤ rho := Nat.succ_le_iff.mpr hlt
    have hstepR : (m : Real) + 1 ≤ (rho : Real) := by exact_mod_cast hstep
    have hnonpos : (m : Real) - (rho : Real) ≤ 0 := by linarith
    rw [abs_of_nonpos hnonpos] at hclose
    linarith
  · have hstep : rho + 1 ≤ m := Nat.succ_le_iff.mpr hgt
    have hstepR : (rho : Real) + 1 ≤ (m : Real) := by exact_mod_cast hstep
    have hnonneg : 0 ≤ (m : Real) - (rho : Real) := by linarith
    rw [abs_of_nonneg hnonneg] at hclose
    linarith

end
end SMatrix


==> anc/SMatrixLean/SMatrix/Selection.lean <==
import SMatrix.DefectBudget
import Mathlib.Algebra.Order.BigOperators.Group.Finset
import Mathlib.Data.Fintype.EquivFin

open scoped BigOperators

namespace SMatrix

noncomputable section

/-- At least `t+1` entries of a nonnegative `n`-tuple whose sum is at most
`T` are at most `T/(n-t)`.  This is the exact counting lemma used to select
low-defect rows in Sections 3 and 4. -/
theorem low_cost_card
    {n t : Nat} (f : Fin n → Real) (T : Real)
    (ht : t < n) (hT0 : 0 ≤ T)
    (hf0 : ∀ i, 0 ≤ f i) (hsum : (∑ i, f i) ≤ T) :
    t + 1 ≤ (Finset.univ.filter fun i => f i ≤ T / (n - t : Nat)).card := by
  let low : Finset (Fin n) :=
    Finset.univ.filter fun i => f i ≤ T / (n - t : Nat)
  let high : Finset (Fin n) :=
    Finset.univ.filter fun i => ¬ f i ≤ T / (n - t : Nat)
  have hdNat : 0 < n - t := Nat.sub_pos_of_lt ht
  have hdR : (0 : Real) < (n - t : Nat) := by exact_mod_cast hdNat
  have hthreshold0 : 0 ≤ T / (n - t : Nat) := div_nonneg hT0 (le_of_lt hdR)
  by_contra hnot
  have hlow : low.card ≤ t := by
    dsimp [low] at hnot ⊢
    omega
  have hpartition : low.card + high.card = n := by
    dsimp [low, high]
    simpa using
      (Finset.filter_card_add_filter_neg_card_eq_card
        (s := (Finset.univ : Finset (Fin n)))
        (fun i => f i ≤ T / (n - t : Nat)))
  have hhighCard : n - t ≤ high.card := by omega
  have hhighNonempty : high.Nonempty := Finset.card_pos.mp (by omega)
  have hstrict : (high.card : Real) * (T / (n - t : Nat)) <
      ∑ i ∈ high, f i := by
    have h := Finset.sum_lt_sum_of_nonempty hhighNonempty
      (f := fun _ : Fin n => T / (n - t : Nat))
      (g := f) (fun i hi => by
        have : ¬ f i ≤ T / (n - t : Nat) := by simpa [high] using hi
        exact lt_of_not_ge this)
    simpa only [Finset.sum_const, nsmul_eq_mul] using h
  have hsubsum : (∑ i ∈ high, f i) ≤ ∑ i, f i := by
    exact Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ _)
      (fun i _ _ => hf0 i)
  have hcastCard : ((n - t : Nat) : Real) ≤ (high.card : Real) := by
    exact_mod_cast hhighCard
  have hTle : T ≤ (high.card : Real) * (T / (n - t : Nat)) := by
    have hmul := mul_le_mul_of_nonneg_right hcastCard hthreshold0
    have hcancel : ((n - t : Nat) : Real) * (T / (n - t : Nat)) = T := by
      field_simp [ne_of_gt hdR]
    linarith
  linarith

theorem exists_low_cost_embedding
    {n t : Nat} (f : Fin n → Real) (T : Real)
    (ht : t < n) (hT0 : 0 ≤ T)
    (hf0 : ∀ i, 0 ≤ f i) (hsum : (∑ i, f i) ≤ T) :
    ∃ e : Fin (t + 1) ↪ Fin n,
      ∀ i, f (e i) ≤ T / (n - t : Nat) := by
  let low := Finset.univ.filter fun i => f i ≤ T / (n - t : Nat)
  have hcard : Fintype.card (Fin (t + 1)) ≤ low.card := by
    simpa [low] using low_cost_card f T ht hT0 hf0 hsum
  rcases Function.Embedding.exists_of_card_le_finset
      (α := Fin (t + 1)) (s := low) hcard with ⟨e, he⟩
  refine ⟨e, fun i => ?_⟩
  have hi : e i ∈ low := he ⟨i, rfl⟩
  simpa [low] using hi

/-- Average-cost distinguished row. -/
theorem exists_average_cost
    {n : Nat} (hn : 0 < n) (f : Fin n → Real) (T : Real)
    (hsum : (∑ i, f i) ≤ T) :
    ∃ i, f i ≤ T / n := by
  by_contra hnone
  have hall : ∀ i, T / n < f i := by
    intro i
    exact lt_of_not_ge (fun h => hnone ⟨i, h⟩)
  have huniv : (Finset.univ : Finset (Fin n)).Nonempty := by
    exact ⟨⟨0, hn⟩, Finset.mem_univ _⟩
  have hstrict := Finset.sum_lt_sum_of_nonempty huniv
    (f := fun _ : Fin n => T / n) (g := f)
    (fun i _ => hall i)
  have hnR : (0 : Real) < n := by exact_mod_cast hn
  have hleft : (∑ _ : Fin n, T / (n : Real)) = T := by
    simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
    field_simp [ne_of_gt hnR]
  rw [hleft] at hstrict
  linarith

/-- Select `t` ordinary low-cost indices together with a distinguished
average-cost index in the last position. -/
theorem exists_low_cost_with_distinguished
    {n t : Nat} (f : Fin n → Real) (T : Real)
    (hn : 0 < n) (ht : t < n) (hT0 : 0 ≤ T)
    (hf0 : ∀ i, 0 ≤ f i) (hsum : (∑ i, f i) ≤ T) :
    ∃ e : Fin (t + 1) ↪ Fin n,
      (∀ i : Fin t, f (e i.castSucc) ≤ T / (n - t : Nat)) ∧
      f (e (Fin.last t)) ≤ T / n := by
  rcases exists_average_cost hn f T hsum with ⟨ell, hell⟩
  let low : Finset (Fin n) :=
    Finset.univ.filter fun i => f i ≤ T / (n - t : Nat)
  have hcard : t + 1 ≤ low.card := by
    simpa [low] using low_cost_card f T ht hT0 hf0 hsum
  have herase : t ≤ (low.erase ell).card := by
    by_cases hm : ell ∈ low
    · rw [Finset.card_erase_of_mem hm]
      omega
    · rw [Finset.erase_eq_self.mpr hm]
      omega
  have hcard' : Fintype.card (Fin t) ≤ (low.erase ell).card := by
    simpa using herase
  rcases Function.Embedding.exists_of_card_le_finset
      (α := Fin t) (s := low.erase ell) hcard' with ⟨eo, heo⟩
  let efun : Fin (t + 1) → Fin n := Fin.lastCases ell (fun i => eo i)
  have hefun : Function.Injective efun := by
    intro i j hij
    induction i using Fin.lastCases with
    | last =>
        induction j using Fin.lastCases with
        | last => rfl
        | cast j' =>
            exfalso
            have hjmem : eo j' ∈ low.erase ell := heo ⟨j', rfl⟩
            have hjne : eo j' ≠ ell := Finset.ne_of_mem_erase hjmem
            exact hjne (by simpa [efun] using hij.symm)
    | cast i' =>
        induction j using Fin.lastCases with
        | last =>
            exfalso
            have himem : eo i' ∈ low.erase ell := heo ⟨i', rfl⟩
            have hine : eo i' ≠ ell := Finset.ne_of_mem_erase himem
            exact hine (by simpa [efun] using hij)
        | cast j' =>
            have heq : eo i' = eo j' := by simpa [efun] using hij
            exact congrArg Fin.castSucc (eo.injective heq)
  let e : Fin (t + 1) ↪ Fin n := ⟨efun, hefun⟩
  refine ⟨e, ?_, ?_⟩
  · intro i
    have himem : eo i ∈ low.erase ell := heo ⟨i, rfl⟩
    have hilow : eo i ∈ low := Finset.mem_of_mem_erase himem
    simpa [e, efun, low] using hilow
  · simpa [e, efun] using hell

end
end SMatrix


==> anc/SMatrixLean/docs/FU_LEMMA21_INTERFACE_AUDIT.md <==
# Frankel–Urschel Lemma 2.1 与 Lean 接口对应审计

## 结论

**裁决：A — PASS（接口忠实；无加强、无遗漏到会影响下游证明的假设）。**

Lean 中的 `FrankelUrschelLemma21` 确实由 Frankel–Urschel 论文 Lemma 2.1 推出。严格地说，它不是论文陈述的逐字符翻译，而做了两项等价或弱化的封装：

1. 把 Frobenius 范数上界改写成平方上界；在 $n>2$ 时右端为正，二者等价。
2. 不保留论文对 $c$ 与 $H(B)$ 的定义，只要求存在某个 $c,H$ 同时满足论文给出的界和三项结论。这是**遗忘信息、弱化结论**，不是加强接口。

因此，论文 Lemma 2.1 可以选择其原文定义的 $c$ 与 $H(B)$ 作为 witness，构造 `FrankelUrschelData n B`。没有发现 Lean 假设了论文未给出的性质。

审计对象：

- Frankel–Urschel, [*On the Frobenius Norm of the Inverse of a Non-Negative Matrix*](https://arxiv.org/html/2409.04354v1), arXiv:2409.04354v1。
- Lean 归档 SHA-256：`8d8c52f9ce42a00628498e1c8653afccb9514a5380ff60fd7fbac1360afceb3c`。
- `FrankelUrschelInterface.lean` SHA-256：`ec93f46d5ba00554bf715e3fbd368b684a697ed97f0fdbd96682a740351f656e`。

## 1. 外层假设与量词

| 论文 Lemma 2.1 | Lean 接口 | 审计 |
|---|---|---|
| $n>2$ | `2 < n` | 完全一致 |
| $n$ 为偶数 | `Even n` | 完全一致 |
| $B\in\mathbb R^{n\times n}$ | `B : RMatrix n` | 完全一致，指标为 `Fin n` |
| $B$ 非负 | `EntrywiseNonnegative B` | 完全一致 |
| \(\lVert B\rVert_{\max}\le1\) | `EntrywiseLEOne B`，连同非负性 | 等价：非负时绝对值最大值不超过 1 当且仅当每个条目不超过 1 |
| $B$ 可逆 | `IsUnit B.det` | 在实数方阵上等价；Lean 将论文语境中隐含的可逆性显式化 |
| \(\lVert B^{-1}\rVert_F\le 2n/(n+1)\) | `frobSq B⁻¹ ≤ (2*n/(n+1))^2` | 等价平方形式；`frobSq` 是所有条目平方和 |

论文陈述使用 $B^{-1}$，且其前置段明确讨论可逆矩阵；Lean 的 `IsUnit B.det` 不是新增限制，而是把“逆矩阵存在”写成类型中可检查的假设。

范数改写需要的数学桥为

\[
\lVert X\rVert_F^2=\sum_{i,j}X_{ij}^2=\operatorname{frobSq}(X),
\]

且 $q=2n/(n+1)>0$。故 `frobSq B⁻¹ ≤ q^2` 推出论文需要的 \(\lVert B^{-1}\rVert_F\le q\)，反向也成立。

## 2. 论文的 $\boldsymbol r$ 与 Lean 的 `centeredRow`

论文定义

\[
r_i=\sum_jB_{ij}-\frac{(n-1)^2}{2(n-2)}.
\]

Lean 定义

\[
\operatorname{centeredRow}_i
=\sum_jB_{ij}-\left(\frac n2+\frac1{2(n-2)}\right).
\]

二者完全相同，因为

\[
\frac{(n-1)^2}{2(n-2)}
=\frac{n(n-2)+1}{2(n-2)}
=\frac n2+\frac1{2(n-2)}.
\]

这里没有中心位置偏移、符号变化或近似替代。

## 3. `FrankelUrschelData` 逐字段对应

| Lean 字段 | 论文位置 | 对应结论 | 审计 |
|---|---|---|---|
| `H : RMatrix n` | Section 2 中 $H(B)$ 的定义 | 选择论文定义的 $H(B)$ | Lean 忘掉定义，仅保留 witness；弱化 |
| `c : Real` | Lemma 2.1 前半句 | $c=\frac{n(n^2-2n+2)}{n-2}-h(B)$ | Lean 忘掉定义，仅保留 witness；弱化 |
| `c_nonneg` | Lemma 2.1 | $0\le c$ | 完全一致 |
| `c_lt_one` | Lemma 2.1 | $c<1$ | 完全一致 |
| `defect_identity` | Lemma 2.1(1) | $\lVert r\rVert_2^2+\frac{(n-1)^2}{n-2}\sum B_{ij}(1-B_{ij})=\frac{cn}{4}+\frac{n}{4(n-2)^2}$ | 完全一致 |
| `H_bound` | Lemma 2.1(2) | $\lVert H(B)\rVert_F^2$ 的上界 | 所有因子、括号、$n^2-2n-2$ 和减去 $c$ 均一致 |
| `matrix_identity` | Lemma 2.1(3) | $B(B^T+H(B))$ 的矩阵恒等式 | 完全一致；Lean 用逐条目等式表达矩阵等式 |

### (1) defect identity

Lean 的 `rowU B i` 定义为

\[
\sum_j B_{ij}(1-B_{ij}),
\]

所以 `∑ i, rowU B i` 正是论文的双重求和。系数、平方和及右端常数逐项一致。

### (2) $H$ 的 Frobenius 界

Lean 编码为

\[
\operatorname{frobSq}(H)\le
\frac{n(n-2)}{4(n-1)^2}
\left[
\frac{n(n^2-2n-2)}{(n-2)(n+1)^2}-c
\right],
\]

与论文 Lemma 2.1(2) 相同。论文证明这一项时显示为 `H(A)`，上下文及等式其余部分均为 $B$；这是原文的变量名笔误，Lean 使用同一个 witness $H$，没有利用任何额外性质。

### (3) 矩阵恒等式

Lean 的 `(1 : RMatrix n) i j` 是单位矩阵 $I_{ij}$，不是全一矩阵。其后的常数项对所有 $i,j$ 相同，正好表示

\[
\frac{(n-1)^3}{4n(n-2)}\mathbf1\mathbf1^T.
\]

`centeredRow i + centeredRow j` 对应 $(r\mathbf1^T+\mathbf1r^T)_{ij}$，乘积对应 $(rr^T)_{ij}$。矩阵乘法方向确为 $B(B^T+H)$，没有转置交换。

## 4. 论文中间负号的独立核查

论文在证明 (3) 的一个中间显示式写成

\[
B^T+H(B)=\frac{n^2}{4(n-1)}B^{-1}
+\frac{n-1}{2n}\mathbf1\mathbf1^T
-\frac{n-2}{n(n-1)}\mathbf1r^T.
\]

这里最后的负号是笔误。直接从论文对 $H(B)$ 的定义化简，令

\[
\alpha=\frac{(n-1)^2}{2(n-2)},\qquad
k=\frac{n-2}{n(n-1)},\qquad B\mathbf1=r+\alpha\mathbf1,
\]

得到

\[
H(B)=\frac{n^2}{4(n-1)}B^{-1}-B^T+k\mathbf1(B\mathbf1)^T,
\]

故

\[
B^T+H(B)=\frac{n^2}{4(n-1)}B^{-1}
+k\mathbf1r^T+\frac{n-1}{2n}\mathbf1\mathbf1^T.
\]

正确符号应为正。左乘 $B$ 后恰好得到 Lemma 2.1(3) 正式陈述中的四个正号：

\[
\frac{n^2}{4(n-1)}I
+\frac{(n-1)^3}{4n(n-2)}\mathbf1\mathbf1^T
+\frac{n-1}{2n}(r\mathbf1^T+\mathbf1r^T)
+\frac{n-2}{n(n-1)}rr^T.
\]

因此 Lean 采用正式 Lemma 2.1(3) 的结论是正确的，而且该结论与论文对 $H(B)$ 的定义相容。它不是在两个冲突版本中任意选择对证明有利的版本。

## 5. 下游使用审计

全项目搜索显示，下游只通过以下方式使用 FU 数据：

- `defect_identity` 与 `H_bound` 用于推导全局 defect budget；
- `matrix_identity` 用于矩阵桥、$BH$ 对称性、有限维、$n=6$ 与大偶数维论证；
- `fd.H` 作为同一个 witness 用于列能量和 $BH$ 项。

没有代码使用论文未陈述的：

- $H$ 对称性；
- $B$ 对称性；
- $H$ 的逐项界；
- $c$ 的额外公式或单调性；
- $H$ 与 $B^{-1}$ 的定义式本身。

`BH_symmetric` 也不是额外假设，而是从 Lemma 2.1(3) 的对称右端和 $BB^T$ 的对称性在 Lean 中推导出来。

值得注意的是，`c_nonneg` 与 `c_lt_one` 当前没有被后续主证明直接使用；保留它们只是忠实记录完整 Lemma 2.1，不会加强实际证明链。

## 6. 唯一建议的接口修补

当前形式化的数学结论没有因此受损，但公开仓库前建议补一个很小的“来源转换层”，明确证明以下三项语法转换：

1. `centeredRow` 等于论文的 $r_i$；
2. `frobSq X = ‖X‖_F^2`；
3. 在非负性下，`EntrywiseLEOne` 等价于论文的 max-norm 上界。

再提供一个构造器，把论文形状的 $c,H$ 和 Lemma 2.1(1)–(3) 打包成 `FrankelUrschelData`。这不会增加任何数学内容，但能让“论文陈述 → Lean 接口”的最后一厘米也在代码中显式可见。

在完成 Frankel–Urschel Lemma 2.1 本身的 Lean 证明以前，最准确的发表表述仍是：

> The new even-dimensional proof is formalized in Lean, conditional only on Frankel–Urschel Lemma 2.1; the Lean interface to that lemma has been audited field by field against arXiv:2409.04354v1.

## 最终判断

- **是否发现 Lean 接口比论文更强：否。**
- **是否漏掉论文必要假设：否。**
- **常数、指标或转置方向是否错误：否。**
- **论文中间负号是否威胁接口：否；它是可由 $H(B)$ 定义直接定位的笔误，正式 (3) 正确。**
- **能否进入论文 polish：能。**
- **是否仍需声称“整个 FU Lemma 已形式化”：不能；它仍是唯一显式外部数学输入。**


==> anc/SMatrixLean/docs/LATEST_LITERATURE_CHECK.md <==
# Latest literature check

**Search date:** 24 August 2026.

## Scope

The search used exact-title, author, and formula-oriented queries across arXiv
and publisher/DOI records for “S-matrix conjecture,” “Harwit and Sloane,”
“Frobenius norm of the inverse,” “non-negative matrix,” and the bound
`2n/(n+1)`. The final pass also searched these terms with the years 2025 and
2026. It was designed to detect a later preprint or published paper claiming
the remaining even-dimensional cases or the full conjecture.

## Result

No later paper claiming a complete proof of the Harwit--Sloane S-matrix
conjecture was found. The newest directly relevant work located remains:

1. Elsa Frankel and John Urschel, *On the Frobenius norm of the inverse of a
   non-negative matrix*, arXiv:2409.04354; later published in *Linear Algebra
   and its Applications* 708 (2025), 193--203.
   <https://arxiv.org/abs/2409.04354>
2. Roman Drnovšek, *On the S-matrix conjecture*, arXiv:1306.6786; published in
   *Linear Algebra and its Applications* 439 (2013), 3555--3560.
   <https://arxiv.org/abs/1306.6786>

The Frankel--Urschel record still describes a result for dimensions above a
fixed threshold, not a proof of all remaining even orders. Searches that used
the bare phrase “S-matrix” produced many unrelated mathematical-physics papers;
these were excluded by checking the Harwit--Sloane/Frobenius-norm context.

The final records checked were the arXiv entry
<https://arxiv.org/abs/2409.04354> and the publisher record
<https://doi.org/10.1016/j.laa.2024.11.030>. The former remains classified as
`math.CO` with MSC 15A60.

## Interpretation and limitation

This is a targeted pre-submission search, not a proof that no unpublished or
poorly indexed manuscript exists. It supports, but cannot by itself guarantee,
the novelty claim. Repeat the search again before journal submission.


==> anc/SMatrixLean/lakefile.toml <==
name = "SMatrixLean"
version = "0.1.0"
defaultTargets = ["SMatrix"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "v4.19.0"

[[lean_lib]]
name = "SMatrix"

[[lean_exe]]
name = "margins"
root = "Margins"


==> anc/SMatrixLean/lean-toolchain <==
leanprover/lean4:v4.19.0



==> anc/SMatrixLean/scripts/preflight.sh <==
#!/usr/bin/env bash
set -euo pipefail

repo_dir="$(cd "$(dirname "${BASH_SOURCE[0]}")/.." && pwd)"
cd "$repo_dir"

if rg -n --glob '*.lean' '\b(sorry|admit)\b|sorryAx|^[[:space:]]*axiom\b' \
    SMatrix SMatrix.lean Margins.lean; then
  echo "preflight: forbidden Lean placeholder or project axiom found" >&2
  exit 1
fi

certificate_output="$(mktemp "${TMPDIR:-/tmp}/smatrix-certificate.XXXXXX")"
trap 'rm -f "$certificate_output"' EXIT
python3 scripts/s_matrix_finite_certificate.py > "$certificate_output"
if ! cmp -s PYTHON_CERTIFICATE_OUTPUT.txt "$certificate_output"; then
  echo "preflight: Python certificate output differs from the recorded output" >&2
  diff -u PYTHON_CERTIFICATE_OUTPUT.txt "$certificate_output" >&2 || true
  exit 1
fi
tail -n 2 "$certificate_output"

if ! command -v lake >/dev/null 2>&1; then
  echo "preflight: Lake not found; install elan before running this check" >&2
  exit 1
fi
lake build

echo "preflight: completed"


==> anc/SMatrixLean/scripts/s_matrix_finite_certificate.py <==
#!/usr/bin/env python3
"""Independent exact-rational regression certificate for the finite range.

The script implements the defect-budget/Gram-projection reduction described in
the accompanying paper.  It certifies every even order 4 <= n <= 64 except n=6.
All comparisons are Fraction comparisons.  Square roots are enclosed by rational
bounds whose validity is checked by squaring.  The one-dimensional last-row
budget is covered by rational interval subdivision, not floating-point sampling.

This program is not imported by Lean.  The formally verified certificate is
implemented independently in SMatrix/FiniteChecker.lean.
"""

from __future__ import annotations

from fractions import Fraction as F
from math import isqrt


SCALE = 10**18
GRID = 4000


def sqrt_upper(x: F) -> F:
    assert x >= 0
    if x == 0:
        return F(0)
    num = x.numerator * SCALE * SCALE
    den = x.denominator
    k = isqrt(num // den)
    if F(k * k, SCALE * SCALE) < x:
        k += 1
    out = F(k, SCALE)
    assert out * out >= x
    return out


def sqrt_lower(x: F) -> F:
    assert x >= 0
    if x == 0:
        return F(0)
    k = isqrt((x.numerator * SCALE * SCALE) // x.denominator)
    out = F(k, SCALE)
    assert out * out <= x
    return out


def delta_upper(u: F) -> F:
    """Upper bound on L1 rounding error from sum x(1-x) <= u."""
    assert 0 <= 4 * u < 1
    out = (1 - sqrt_lower(1 - 4 * u)) / 2
    assert out * (1 - out) >= u
    return out


def constants(n: int, t: int):
    d = n - t
    tau = F(1, (n - 2) ** 2) + F(n * (n * n - 2 * n - 2), (n - 2) * (n + 1) ** 2)
    fac = F(n * (n - 2), 4 * (n - 1) ** 2)
    u_high = fac * tau / d
    u_low = fac * tau / n
    shift = F(1, 2 * (n - 2))
    gamma = F(n - 2, (n - 1) ** 2)
    a1 = F(n - 1, 2 * n)
    a2 = F(n - 2, n * (n - 1))
    p = a1 - a2 * shift
    base = F((n - 1) ** 3, 4 * n * (n - 2))
    pair_center = base - 2 * a1 * shift + a2 * shift * shift
    sign = -1 if (n // 2 + 1) % 2 else 1
    signal_center = sign * (pair_center - n // 4)
    return tau, u_high, u_low, shift, gamma, p, a2, pair_center, signal_center


def pre_rounding_check(n: int, t: int, tau: F, u_high: F,
                       shift: F, gamma: F) -> bool:
    """Exact premises of the non-circular fixed-weight lemma.

    The mathematical lemma proves fixed weight from U < gamma(1-shift)^2;
    it does not use a rounding-error root.  The displayed tau formula and
    n-t >= n/2 in fact imply this uniformly, but retaining the exact check here
    makes the certificate interface mirror the proof dependency.
    """
    if 2 * (n - t) < n:
        return False
    return u_high < gamma * (1 - shift) ** 2


def fixed_weight_delta_bound(u_high: F, shift: F, gamma: F) -> F:
    """Rational L1 bound, used only after the fixed-weight lemma.

    With fixed weight, F(x)=x(1-x)+gamma(shift-x)^2 <= U.  Also
    x <= 2U.  Linearizing the negative quadratic term on [0,2U]
    gives the closed rational upper bound below.
    """
    assert u_high < shift * (1 - shift)
    slope = 1 - 2 * gamma * shift - 2 * (1 - gamma) * u_high
    assert slope > 0
    out = (u_high - gamma * shift * shift) / slope
    assert 0 <= out < shift
    return out


def intersection_check(n: int, u_high: F, p: F, a2: F,
                       pair_center: F, dh: F) -> bool:
    """Exact premise of the integer-separation intersection lemma."""
    # Every selected pair has intersection floor(n/4).
    pair_error = 2 * (1 + p) * dh + a2 * dh * dh
    pair_error += sqrt_upper(n * u_high)
    if not abs(pair_center - n // 4) + pair_error < 1:
        return False
    return True


def box_qmin(n: int, t: int, ell: F, b: F) -> F | None:
    q = (n + 3) // 4
    r = n // 4
    m = t + 1
    if ell <= 0:
        return None
    # These derivative signs put the box minimum at x=ell, w=b.
    if not ell * (q + r) > r * b:
        return None
    if not b * (q + r * t) < r * t * ell:
        return None
    out = (t * ell * ell + b * b) / q
    out -= F(r, q * (q + m * r)) * (t * ell + b) ** 2
    return out


def certify(n: int, t: int, sign_aware: bool) -> tuple[bool, F | None]:
    tau, uh, ul, shift, gamma, p, a2, pair_ctr, center = constants(n, t)
    if not pre_rounding_check(n, t, tau, uh, shift, gamma):
        return False, None
    # Only now is r_i=-shift+epsilon_i available, so only now may the
    # coupled fixed-weight estimate be used.
    dh = fixed_weight_delta_bound(uh, shift, gamma)
    if not intersection_check(n, uh, p, a2, pair_ctr, dh):
        return False, None

    worst = None
    feasible_cells = 0
    for k in range(GRID):
        u0 = ul * k / GRID
        u1 = ul * (k + 1) / GRID
        if 4 * u1 >= 1:
            return False, None
        dl = delta_upper(u1)
        # In this cell, maximize remaining H-column energy by taking the
        # smallest u and the row-sum error closest to +dl.
        closest = max(F(0), shift - dl)
        rbar = ul - u0 - gamma * closest * closest
        if rbar < 0:
            continue
        feasible_cells += 1
        sr = sqrt_upper(rbar)

        if sign_aware:
            # Valid for n == 2 mod 4.  The signs of the rounding masses and
            # the centered row-sum error are retained instead of absolutized.
            deviations = []
            for eh in (-dh, dh):
                for el in (-dl, dl):
                    val = p * (eh + el) + a2 * eh * el
                    val -= (dh + eh) / 2 + (dl + el) / 2
                    val -= dh * sr
                    deviations.append(val)
            ell = center + min(deviations)
        else:
            error = (1 + p) * (dh + dl) + a2 * dh * dl + dh * sr
            ell = center - error

        # Diagonal last-row measurement, using the exact cancellation at
        # r=-1/[2(n-2)].
        b = u1 + abs(2 * p - 1) * dl + a2 * dl * dl + dl * sr
        qmin = box_qmin(n, t, ell, b)
        if qmin is None:
            return False, None
        margin = qmin - rbar
        if margin <= 0:
            return False, margin
        worst = margin if worst is None else min(worst, margin)

    assert feasible_cells > 0 and worst is not None
    return True, worst


def main() -> None:
    winners = {}
    for n in range(4, 66, 2):
        if n == 6:
            continue
        special_t = {4: 1, 8: 3, 10: 5, 12: 5, 14: 7}
        t = special_t.get(n, n // 2 - 2)
        ok, margin = certify(n, t, sign_aware=(n % 4 == 2))
        assert ok and margin is not None, f"no certificate for n={n}, t={t}: {margin}"
        winners[n] = (t, margin)
        print(f"n={n:2d}  t={t:2d}  exact_margin={margin}  decimal~{float(margin):.12g}")

    assert set(winners) == set(range(4, 66, 2)) - {6}
    print("CERTIFIED: every even n in [4,64] except n=6")
    print("n=2 is covered by the direct determinant estimate in SMatrix/OrderTwo.lean.")


if __name__ == "__main__":
    main()

